The Privacy Cost of Writing an Audit Receipt Before Its Context Is Known

An audit recorder must permit exact recovery with a small private index before it knows which questions a future reader will ask. A recursion on question partitions generates the decision trees, their eventwise costs and the price equations. A common-optimal-tree criterion explains when reduction to a fractional cover preserves the result. On uniform binary linear event spaces with four private roles, if every quartet is split evenly by some bit, optimal identification probability at expected follow-up budget $b$ is $(1+b)/2$. Otherwise it is $\min(1/2+b/3,3/4)$. We characterize all priors attaining the latter curve in its rising regime and derive a closed-form compiler for three binary fields. For a population tilted by one pairwise parity we obtain the full budget curve and a single recorder attaining it. On eight negotiated TLS suites the aligned populations allow a 60 percent follow-up rate at a 70 percent identification ceiling. A pairwise correlation with unchanged marginal field frequencies reduces that maximum to 40 percent. Across 960 local TLS sessions, the recorder recovered every negotiated suite using two private bits per session.

==> anc/README.md <==
# The Privacy Cost of Writing an Audit Receipt Before Its Context Is Known

The main source is paper.tex in the manuscript directory. Compile it there twice with pdflatex or use latexmk -pdf paper.tex. Run the Python commands below in the directory containing this README and the scripts. It uses standard TeX Live packages and Latin Modern.

## Working mechanism

Run `python3 receipt_codec.py` for an encoder/decoder demonstration on a public fixture. The encoder uses only the Python standard library. The six-suite one-record, two-record, 65-suite catalogue, and long-block encoders are available through the interfaces below.

```python
from receipt_codec import SUITES, six_suite_codec, catalogue_codec, seal_batch, recover_batch

codec = six_suite_codec()
event = SUITES[4]
public, private = codec.seal(event)
assert codec.recover(public, private) == event

pair = six_suite_codec(2)
events = (SUITES[4], SUITES[0])
public, private = pair.seal(events)
assert pair.recover(public, private) == events

catalogue = catalogue_codec(3, protect_rfc=True)
public, private = catalogue.seal(event)
assert catalogue.recover(public, private) == event

events = SUITES * 32
public, private = seal_batch(events)
assert recover_batch(public, private) == events
```

The public receipt goes to the archive. The private rank goes to a separate confidential store and is required for recovery. The API operates in memory. The caller supplies protected storage, event association, persistence and integrity. A valid substitution can change the recovered event. Reuse an already stored pair when retrying the same disclosure. The archive observer model covers receipt contents for fixed, public configuration and block length.

Run `python3 verify_receipts.py` to check the implemented probability laws and round trips. Run `python3 catalogue_trial.py` to fit and evaluate the expanded frozen workload. `--live` reads the local OpenSSL catalogue. The deployment fixture is `catalogue_covers.json`; rebuild it using `python3 catalogue_trial.py --export catalogue_covers.json`. Exactly equal optimal objectives can have multiple fitted codebooks. The codebook digest prevents an accidental configuration mismatch. The source distribution includes the exact catalogue, all codebooks, machine-readable implementation, and recorded numerical outputs.

## Pooling results

Run `python3 pooling.py` to regenerate pooling-results.txt. It checks the ternary finite profile by direct enumeration, computes exact finite factors using the Alon–Defant recursion, brackets the row/column saddle point with interval arithmetic, and certifies the finite row/column optima with rational primal and dual solutions. The additional dependency is mpmath. The limiting formulas and their assumptions are proved in the paper.

## Reproduction

Run `python3 reproduce.py` from this directory to reproduce the channel optimizations, symmetric-family checks, graph enumeration, automata comparison and pooling result. Python 3, NumPy and SciPy are required. The recorded run used NumPy 2.3.5 and SciPy 1.17.0. Use a normal Python invocation with assertions enabled for exact certificate verification.

The default run reads the frozen openssl_profiles.json catalogue. To repeat local catalogue extraction and the same calculations, run `python3 reproduce.py --live`. This option requires an OpenSSL executable. Cipher availability depends on the local build and configuration. The five selectors appear in both the code and frozen data. results.txt is the recorded output using OpenSSL 3.5.7.

The model observer reads only the public audit archive and the later context label. The data fixture records local cipher catalogue membership. It contains no traffic or end-user records.

## Adaptive attribute selection

Sections 11 and 12 use an average second-query budget and score the probability of a correct event guess. Run the following from the directory containing the scripts.

    python3 verify_feedback.py
    python3 code_queries.py

The first run produces feedback-results.txt and checks the probability sampler, exact policy enumeration, a separately formulated sequence-form linear program, two nonuniform designs and the 65-suite endpoint. The second produces code-query-results.txt using rational arithmetic, including 92 full-rank binary menus and 6,440 menu/quartet pairs. Dimensions, labels, priors and budgets are fixed explicitly in the scripts. The feedback.py encoder and code_queries.py binary codebook require only the standard library. The independent linear program in verify_feedback.py requires NumPy and SciPy.

For a two-coordinate catalogue, GridReceipt(m, n, s) emits a public ordered corner and a private role. Pass these to recover on the same instance. rational_setting(b) gives the calibrated rational parameter, exact for the square budgets reported in the paper. To use a single uniform-grid encoder across all budgets, use s = Fraction(25, 36). For a known nonuniform population, PosteriorReceipt(prior, components) checks the barycenter exactly before sampling. The two disjoint-corner tests show the full input to this constructor. For a uniform binary linear event domain use codebook(words(generator_columns, dimension), budget) in code_queries.py; the generator must have full rank and dimension at least two. A coordinate is one allowed audit question, and the decoder gives the event's encoded codeword.

The principal manuscript includes feedback-section.tex and code-section.tex. Keep all three TeX files together when compiling.

For Theorem 10, run the following from the directory containing the scripts.

    python3 verify_quartets.py
    python3 tls_audit.py
    python3 tls_audit.py --live /tmp/tls-audit-rerun.json

The first program checks local price inequalities, posterior feasibility and exact curves against adaptive decision trees. The second checks the published aggregate handshake fixture and all policy values. The last runs 960 fresh TLS 1.2 handshakes over TCP loopback. It creates short-lived test credentials, uses the eight legacy suites listed in tls-audit-capture.json and requires an OpenSSL executable, Python TLS bindings supporting these suites, and loopback access. A different provider configuration may disable some of the suites. The test leaves the local system's TLS configuration untouched.

The per-session public identifier is one byte and private roles are packed four per byte into a separate file in the test directory. The program reopens both files and verifies exact suite recovery in schedule order. The rank budget excludes public codebook configuration. The files model separate access domains; access control, retention, authentication of audit records and multi-reader quota enforcement belong to the host service. The capture stores aggregate counts and version data. No external session or end-user data enters the experiment. For the eight-suite design, tls_audit.star_recorder(prior) constructs or rejects a three-bit ball mixture using exact rational moments. tls_audit.parity_recorder(prior, mask) compiles the optimal mixture for a pure two-field parity tilt.

## Deriving a curve from an audit menu

    python3 receipt_algebra.py --dimension 3 --masks 1,2,4 --capacity 3
    python3 receipt_algebra.py --dimension 3 --masks 1,2,4 --capacity 4
    python3 verify_algebra.py

The compiler enumerates permitted decision trees, retains their eventwise guess and payment indicators, quotients isomorphic support restrictions, proposes matrix-game bases and checks them symbolically. The output is a piecewise price curve and its budget curve. No target formula or numerical breakpoint is passed to the compiler. The separate regression script compares complete symbolic results on all 92 full-rank submenus at two capacities and reconstructs the cube incidence spectrum from the qualifying tree profiles. It writes the text shown in algebra-results.txt to standard output. Install SymPy, NumPy and SciPy for these commands. The implemented symbolic solver targets small finite binary linear menus at capacities two through four. Running time grows with the number of supports and policy profiles. The uniform transitive assumption is essential for the scalar price reduction; the prior compiler in tls_audit.py handles the documented nonuniform cube cases.


==> anc/algebra-results.txt <==
capacity 3 menus 8 budget profile [(0, 2/3, (3*b + 4)/6), (2/3, 1, 1)]
capacity 3 menus 84 budget profile [(0, 4/9, (3*b + 4)/6), (4/9, 1, 2*sqrt(b) - b)]
capacity 4 menus 57 budget profile [(0, 1, (b + 1)/2)]
capacity 4 menus 35 budget profile [(0, 3/4, (2*b + 3)/6), (3/4, 1, 3/4)]
certified local split systems 18 full menu/capacity checks 184
inferred minimizing supports [(0, (0, 1, 2, 4)), (1, (0, 1, 3, 5)), (2, (0, 2, 3, 6)), (3, (1, 2, 3, 7)), (4, (0, 4, 5, 6)), (5, (1, 4, 5, 7)), (6, (2, 4, 6, 7)), (7, (3, 5, 6, 7))]
generated kernel spectrum {1: 1, -1/2: 1, 1/2: 3, 0: 3}
generated price ((0, 1/2, 1/(p + 1)), (1/2, 1, 2/3)) budget [(0, 4/9, (3*b + 4)/6), (4/9, 1, 2*sqrt(b) - b)]
generated price ((0, 1/3, -3*(p - 1)/4), (1/3, 1, 1/2)) budget [(0, 3/4, (2*b + 3)/6), (3/4, 1, 3/4)]
generated price ((0, 1/2, 1 - p), (1/2, 1, 1/2)) budget [(0, 1, (b + 1)/2)]
generated price ((0, 1/2, -(2*p - 3)/3), (1/2, 1, 2/3)) budget [(0, 2/3, (3*b + 4)/6), (2/3, 1, 1)]


==> anc/catalogue-results.txt <==
OpenSSL 3.5.7 9 Jun 2026 (Library: OpenSSL 3.5.7 9 Jun 2026)
suites 65 contexts 23 legal pairs 267
context sizes [('RFC7905_3', 3), ('RFC9325_4.2', 4), ('auth=DSS', 12), ('auth=ECDSA', 13), ('auth=RSA', 40), ('enc=AES(128)', 10), ('enc=AES(256)', 10), ('enc=AESCCM(128)', 3), ('enc=AESCCM(256)', 3), ('enc=AESGCM(128)', 5), ('enc=AESGCM(256)', 5), ('enc=ARIAGCM(128)', 5), ('enc=ARIAGCM(256)', 5), ('enc=CHACHA20/POLY1305(256)', 3), ('enc=Camellia(128)', 8), ('enc=Camellia(256)', 8), ('kx=DH', 27), ('kx=ECDH', 24), ('kx=RSA', 14), ('mac=AEAD', 29), ('mac=SHA1', 16), ('mac=SHA256', 16), ('mac=SHA384', 4)]
k 1 receipts 65 achieved 40 lower 40 bits 5.32193 held-out {'RFC7905_3': '3', 'RFC9325_4.2': '4'}
k 2 receipts 65 achieved 20 lower 20 bits 4.32193 held-out {'RFC7905_3': '3', 'RFC9325_4.2': '3'}
k 3 receipts 65 achieved 40/3 lower 40/3 bits 3.73697 held-out {'RFC7905_3': '3', 'RFC9325_4.2': '8/3'}
k 4 receipts 116 achieved 10 lower 10 bits 3.32193 held-out {'RFC7905_3': '3', 'RFC9325_4.2': '5/2'}
k 6 receipts 191 achieved 272/39 lower 20/3 bits 2.80206 held-out {'RFC7905_3': '37/13', 'RFC9325_4.2': '92/39'}
k 8 receipts 228 achieved 12711/2200 lower 5 bits 2.53050 held-out {'RFC7905_3': '509/200', 'RFC9325_4.2': '911/440'}
k 12 receipts 186 achieved 31699/7652 lower 10/3 bits 2.05053 held-out {'RFC7905_3': '187169/80346', 'RFC9325_4.2': '322865/160692'}
k 16 receipts 191 achieved 1014777/294872 lower 5/2 bits 1.78300 held-out {'RFC7905_3': '1270743/589744', 'RFC9325_4.2': '3079427/1769232'}
RFC-aware k=3 59 receipts; worst 40/3 RFC 7905 2 RFC 9325 2


==> anc/catalogue_covers.json <==
{"domain":["TLS_DHE_DSS_WITH_AES_128_CBC_SHA","TLS_DHE_DSS_WITH_AES_128_CBC_SHA256","TLS_DHE_DSS_WITH_AES_128_GCM_SHA256","TLS_DHE_DSS_WITH_AES_256_CBC_SHA","TLS_DHE_DSS_WITH_AES_256_CBC_SHA256","TLS_DHE_DSS_WITH_AES_256_GCM_SHA384","TLS_DHE_DSS_WITH_ARIA_128_GCM_SHA256","TLS_DHE_DSS_WITH_ARIA_256_GCM_SHA384","TLS_DHE_DSS_WITH_CAMELLIA_128_CBC_SHA","TLS_DHE_DSS_WITH_CAMELLIA_128_CBC_SHA256","TLS_DHE_DSS_WITH_CAMELLIA_256_CBC_SHA","TLS_DHE_DSS_WITH_CAMELLIA_256_CBC_SHA256","TLS_DHE_RSA_WITH_AES_128_CBC_SHA","TLS_DHE_RSA_WITH_AES_128_CBC_SHA256","TLS_DHE_RSA_WITH_AES_128_CCM","TLS_DHE_RSA_WITH_AES_128_GCM_SHA256","TLS_DHE_RSA_WITH_AES_256_CBC_SHA","TLS_DHE_RSA_WITH_AES_256_CBC_SHA256","TLS_DHE_RSA_WITH_AES_256_CCM","TLS_DHE_RSA_WITH_AES_256_GCM_SHA384","TLS_DHE_RSA_WITH_ARIA_128_GCM_SHA256","TLS_DHE_RSA_WITH_ARIA_256_GCM_SHA384","TLS_DHE_RSA_WITH_CAMELLIA_128_CBC_SHA","TLS_DHE_RSA_WITH_CAMELLIA_128_CBC_SHA256","TLS_DHE_RSA_WITH_CAMELLIA_256_CBC_SHA","TLS_DHE_RSA_WITH_CAMELLIA_256_CBC_SHA256","TLS_DHE_RSA_WITH_CHACHA20_POLY1305_SHA256","TLS_ECDHE_ECDSA_WITH_AES_128_CBC_SHA","TLS_ECDHE_ECDSA_WITH_AES_128_CBC_SHA256","TLS_ECDHE_ECDSA_WITH_AES_128_CCM","TLS_ECDHE_ECDSA_WITH_AES_128_GCM_SHA256","TLS_ECDHE_ECDSA_WITH_AES_256_CBC_SHA","TLS_ECDHE_ECDSA_WITH_AES_256_CBC_SHA384","TLS_ECDHE_ECDSA_WITH_AES_256_CCM","TLS_ECDHE_ECDSA_WITH_AES_256_GCM_SHA384","TLS_ECDHE_ECDSA_WITH_ARIA_128_GCM_SHA256","TLS_ECDHE_ECDSA_WITH_ARIA_256_GCM_SHA384","TLS_ECDHE_ECDSA_WITH_CAMELLIA_128_CBC_SHA256","TLS_ECDHE_ECDSA_WITH_CAMELLIA_256_CBC_SHA384","TLS_ECDHE_ECDSA_WITH_CHACHA20_POLY1305_SHA256","TLS_ECDHE_RSA_WITH_AES_128_CBC_SHA","TLS_ECDHE_RSA_WITH_AES_128_CBC_SHA256","TLS_ECDHE_RSA_WITH_AES_128_GCM_SHA256","TLS_ECDHE_RSA_WITH_AES_256_CBC_SHA","TLS_ECDHE_RSA_WITH_AES_256_CBC_SHA384","TLS_ECDHE_RSA_WITH_AES_256_GCM_SHA384","TLS_ECDHE_RSA_WITH_ARIA_128_GCM_SHA256","TLS_ECDHE_RSA_WITH_ARIA_256_GCM_SHA384","TLS_ECDHE_RSA_WITH_CAMELLIA_128_CBC_SHA256","TLS_ECDHE_RSA_WITH_CAMELLIA_256_CBC_SHA384","TLS_ECDHE_RSA_WITH_CHACHA20_POLY1305_SHA256","TLS_RSA_WITH_AES_128_CBC_SHA","TLS_RSA_WITH_AES_128_CBC_SHA256","TLS_RSA_WITH_AES_128_CCM","TLS_RSA_WITH_AES_128_GCM_SHA256","TLS_RSA_WITH_AES_256_CBC_SHA","TLS_RSA_WITH_AES_256_CBC_SHA256","TLS_RSA_WITH_AES_256_CCM","TLS_RSA_WITH_AES_256_GCM_SHA384","TLS_RSA_WITH_ARIA_128_GCM_SHA256","TLS_RSA_WITH_ARIA_256_GCM_SHA384","TLS_RSA_WITH_CAMELLIA_128_CBC_SHA","TLS_RSA_WITH_CAMELLIA_128_CBC_SHA256","TLS_RSA_WITH_CAMELLIA_256_CBC_SHA","TLS_RSA_WITH_CAMELLIA_256_CBC_SHA256"],"books":{"1":[[[0],"1"],[[1],"1"],[[2],"1"],[[3],"1"],[[4],"1"],[[5],"1"],[[6],"1"],[[7],"1"],[[8],"1"],[[9],"1"],[[10],"1"],[[11],"1"],[[12],"1"],[[13],"1"],[[14],"1"],[[15],"1"],[[16],"1"],[[17],"1"],[[18],"1"],[[19],"1"],[[20],"1"],[[21],"1"],[[22],"1"],[[23],"1"],[[24],"1"],[[25],"1"],[[26],"1"],[[27],"1"],[[28],"1"],[[29],"1"],[[30],"1"],[[31],"1"],[[32],"1"],[[33],"1"],[[34],"1"],[[35],"1"],[[36],"1"],[[37],"1"],[[38],"1"],[[39],"1"],[[40],"1"],[[41],"1"],[[42],"1"],[[43],"1"],[[44],"1"],[[45],"1"],[[46],"1"],[[47],"1"],[[48],"1"],[[49],"1"],[[50],"1"],[[51],"1"],[[52],"1"],[[53],"1"],[[54],"1"],[[55],"1"],[[56],"1"],[[57],"1"],[[58],"1"],[[59],"1"],[[60],"1"],[[61],"1"],[[62],"1"],[[63],"1"],[[64],"1"]],"2":[[[0,3],"1/2"],[[0,7],"1/2"],[[1,4],"1/2"],[[1,10],"1/2"],[[2,5],"1/2"],[[2,11],"1/2"],[[3,8],"1/2"],[[4,9],"1/2"],[[5,6],"1/2"],[[6,7],"1/2"],[[8,10],"1/2"],[[9,11],"1/2"],[[12,16],"1/2"],[[12,26],"1/2"],[[13,17],"1/2"],[[13,24],"1/2"],[[14,18],"1/2"],[[14,64],"1/2"],[[15,18],"1/2"],[[15,19],"1/2"],[[16,22],"1/2"],[[17,23],"1/2"],[[19,20],"1/2"],[[20,21],"1/2"],[[21,26],"1/2"],[[22,24],"1/2"],[[23,25],"1/2"],[[25,42],"1/2"],[[27,31],"1/2"],[[27,39],"1/2"],[[28,31],"1/2"],[[28,37],"1/2"],[[29,33],"1/2"],[[29,38],"1/2"],[[30,33],"1/2"],[[30,34],"1/2"],[[32,37],"1/2"],[[32,38],"1/2"],[[34,35],"1/2"],[[35,36],"1/2"],[[36,39],"1/2"],[[40,43],"1/2"],[[40,50],"1/2"],[[41,43],"1/2"],[[41,48],"1/2"],[[42,45],"1/2"],[[44,48],"1/2"],[[44,49],"1/2"],[[45,46],"1/2"],[[46,47],"1/2"],[[47,50],"1/2"],[[49,53],"1/2"],[[51,55],"1/2"],[[51,60],"1/2"],[[52,56],"1/2"],[[52,63],"1/2"],[[53,57],"1/2"],[[54,57],"1/2"],[[54,58],"1/2"],[[55,61],"1/2"],[[56,62],"1/2"],[[58,59],"1/2"],[[59,60],"1/2"],[[61,63],"1/2"],[[62,64],"1/2"]],"3":[[[0,3,7],"1/3"],[[0,3,8],"1/3"],[[0,6,7],"1/3"],[[1,4,9],"1/3"],[[1,4,10],"1/3"],[[1,8,10],"1/3"],[[2,5,6],"1/3"],[[2,5,11],"1/3"],[[2,9,11],"1/3"],[[3,8,10],"1/3"],[[4,9,11],"1/3"],[[5,6,7],"1/3"],[[12,16,22],"1/3"],[[12,16,60],"1/3"],[[12,59,60],"1/3"],[[13,17,23],"1/3"],[[13,17,63],"1/3"],[[13,61,63],"1/3"],[[14,15,18],"1/3"],[[14,18,49],"1/3"],[[14,44,49],"1/3"],[[15,18,19],"1/3"],[[15,19,20],"1/3"],[[16,22,24],"1/3"],[[17,23,25],"1/3"],[[19,20,21],"1/3"],[[20,21,26],"1/3"],[[21,26,42],"1/3"],[[22,24,40],"1/3"],[[23,25,41],"1/3"],[[24,40,43],"1/3"],[[25,41,48],"1/3"],[[26,42,45],"1/3"],[[27,28,31],"1/3"],[[27,31,39],"1/3"],[[27,36,39],"1/3"],[[28,31,37],"1/3"],[[28,32,37],"1/3"],[[29,30,33],"1/3"],[[29,32,38],"1/3"],[[29,33,38],"1/3"],[[30,33,34],"1/3"],[[30,34,35],"1/3"],[[32,37,38],"1/3"],[[34,35,36],"1/3"],[[35,36,39],"1/3"],[[40,43,51],"1/3"],[[41,48,52],"1/3"],[[42,45,46],"1/3"],[[43,51,55],"1/3"],[[44,49,64],"1/3"],[[44,62,64],"1/3"],[[45,46,47],"1/3"],[[46,47,50],"1/3"],[[47,50,53],"1/3"],[[48,52,56],"1/3"],[[50,53,57],"1/3"],[[51,55,61],"1/3"],[[52,56,62],"1/3"],[[53,54,57],"1/3"],[[54,57,58],"1/3"],[[54,58,59],"1/3"],[[55,61,63],"1/3"],[[56,62,64],"1/3"],[[58,59,60],"1/3"]],"4":[[[0,1,3,4],"1/12"],[[0,1,3,11],"1/12"],[[0,1,10,11],"1/12"],[[0,3,6,7],"1/6"],[[0,3,7,8],"1/6"],[[0,3,8,10],"1/6"],[[0,5,6,7],"1/6"],[[0,9,10,11],"1/12"],[[1,2,3,4],"1/12"],[[1,3,8,10],"1/6"],[[1,4,8,10],"1/6"],[[1,4,9,10],"1/6"],[[1,4,9,11],"1/6"],[[2,3,4,5],"1/12"],[[2,4,5,6],"1/12"],[[2,4,9,11],"1/6"],[[2,5,6,7],"1/4"],[[2,5,6,11],"1/6"],[[2,5,9,11],"1/6"],[[5,6,7,8],"1/12"],[[6,7,8,9],"1/12"],[[7,8,9,10],"1/12"],[[8,9,10,11],"1/12"],[[12,13,16,17],"1/12"],[[12,13,16,25],"1/12"],[[12,13,24,25],"1/12"],[[12,16,22,24],"1/6"],[[12,16,22,60],"1/6"],[[12,16,59,60],"1/6"],[[12,23,24,25],"1/12"],[[12,58,59,60],"1/6"],[[13,14,16,17],"1/12"],[[13,17,23,25],"1/6"],[[13,17,23,63],"1/6"],[[13,17,61,63],"1/6"],[[13,55,61,63],"1/6"],[[14,15,17,18],"1/12"],[[14,15,18,19],"1/4"],[[14,15,18,49],"1/6"],[[14,16,17,18],"1/12"],[[14,18,44,49],"1/6"],[[14,44,49,64],"1/6"],[[15,18,19,20],"1/4"],[[15,19,20,21],"1/4"],[[16,22,24,40],"1/6"],[[17,23,25,41],"1/6"],[[19,20,21,26],"1/4"],[[20,21,22,26],"1/12"],[[20,21,26,42],"1/6"],[[21,22,23,26],"1/12"],[[21,26,42,45],"1/6"],[[22,23,24,25],"1/12"],[[22,23,24,26],"1/12"],[[22,24,40,43],"1/6"],[[23,25,41,48],"1/6"],[[24,40,43,51],"1/6"],[[25,41,48,52],"1/6"],[[26,42,45,46],"1/6"],[[27,28,31,32],"1/12"],[[27,28,31,37],"1/6"],[[27,28,31,38],"1/12"],[[27,28,31,39],"1/6"],[[27,28,37,38],"1/12"],[[27,31,36,39],"1/6"],[[27,35,36,39],"1/6"],[[27,37,38,39],"1/12"],[[28,29,31,32],"1/12"],[[28,31,32,37],"1/6"],[[28,32,37,38],"1/6"],[[29,30,32,33],"1/12"],[[29,30,33,34],"1/4"],[[29,30,33,38],"1/6"],[[29,31,32,33],"1/12"],[[29,32,33,38],"1/6"],[[29,32,37,38],"1/6"],[[30,33,34,35],"1/4"],[[30,34,35,36],"1/4"],[[34,35,36,39],"1/4"],[[35,36,37,39],"1/12"],[[36,37,38,39],"1/12"],[[40,41,43,44],"1/12"],[[40,41,43,49],"1/12"],[[40,41,48,49],"1/12"],[[40,43,51,55],"1/6"],[[40,48,49,50],"1/12"],[[41,42,43,44],"1/12"],[[41,48,52,56],"1/6"],[[42,43,44,45],"1/12"],[[42,44,45,46],"1/12"],[[42,45,46,47],"1/4"],[[43,51,55,61],"1/6"],[[44,49,62,64],"1/6"],[[44,56,62,64],"1/6"],[[45,46,47,50],"1/4"],[[46,47,48,50],"1/12"],[[46,47,50,53],"1/6"],[[47,48,49,50],"1/12"],[[47,50,53,57],"1/6"],[[48,52,56,62],"1/6"],[[50,53,54,57],"1/6"],[[51,52,55,56],"1/12"],[[51,52,55,64],"1/12"],[[51,52,63,64],"1/12"],[[51,55,61,63],"1/6"],[[51,62,63,64],"1/12"],[[52,53,55,56],"1/12"],[[52,56,62,64],"1/6"],[[53,54,56,57],"1/12"],[[53,54,57,58],"1/4"],[[53,55,56,57],"1/12"],[[54,57,58,59],"1/4"],[[54,58,59,60],"1/4"],[[58,59,60,61],"1/12"],[[59,60,61,62],"1/12"],[[60,61,62,63],"1/12"],[[61,62,63,64],"1/12"]],"6":[[[0,1,2,3,4,5],"1/13"],[[0,1,2,3,4,11],"1/13"],[[0,1,3,4,8,10],"1/78"],[[0,1,3,4,10,11],"1/13"],[[0,1,3,7,8,10],"1/78"],[[0,1,3,9,10,11],"1/13"],[[0,1,8,9,10,11],"1/13"],[[0,2,3,5,6,7],"1/78"],[[0,2,5,6,7,11],"1/78"],[[0,3,5,6,7,8],"1/78"],[[0,3,6,7,8,10],"1/78"],[[0,3,8,10],"6/13"],[[0,7,8,9,10,11],"1/13"],[[1,2,3,4,5,6],"1/13"],[[1,2,4,5,9,11],"1/78"],[[1,2,4,9,10,11],"1/78"],[[1,3,4,8,9,10],"1/78"],[[1,4,8,9,10,11],"1/78"],[[1,4,9,11],"6/13"],[[2,3,4,5,6,7],"1/13"],[[2,4,5,6,7,8],"1/13"],[[2,4,5,6,9,11],"1/78"],[[2,5,6,7],"6/13"],[[2,5,6,7,8,9],"1/13"],[[2,5,6,7,9,11],"1/78"],[[5,6,7,8,9,10],"1/13"],[[6,7,8,9,10,11],"1/13"],[[12,13,14,16,17,18],"5/78"],[[12,13,14,16,17,25],"5/78"],[[12,13,16,17,24,25],"5/78"],[[12,13,16,23,24,25],"5/78"],[[12,13,22,23,24,25],"5/78"],[[12,13,25,49,63,64],"1/78"],[[12,13,40,41,51,52],"1/78"],[[12,13,40,41,51,64],"1/78"],[[12,13,40,41,63,64],"1/78"],[[12,13,40,49,63,64],"1/78"],[[12,16,22,24,40,43],"7/78"],[[12,16,22,24,40,60],"1/78"],[[12,16,22,24,40,63],"1/13"],[[12,16,22,24,59,60],"1/78"],[[12,16,22,24,61,63],"1/13"],[[12,16,22,55,61,63],"1/13"],[[12,16,22,58,59,60],"1/78"],[[12,16,51,55,61,63],"1/13"],[[12,16,54,58,59,60],"1/78"],[[12,22,23,24,25,26],"5/78"],[[12,24,25,49,63,64],"1/78"],[[12,43,51,55,61,63],"1/13"],[[12,54,57,58,59,60],"1/78"],[[13,14,15,16,17,18],"5/78"],[[13,16,40,41,51,52],"1/78"],[[13,17,23,25,41,48],"7/78"],[[13,17,23,25,41,63],"1/78"],[[13,17,23,25,41,64],"1/13"],[[13,17,23,25,61,63],"1/78"],[[13,17,23,25,62,64],"1/13"],[[13,17,23,55,61,63],"1/78"],[[13,17,23,56,62,64],"1/13"],[[13,17,51,55,61,63],"1/78"],[[13,17,52,56,62,64],"1/13"],[[13,43,51,55,61,63],"1/78"],[[13,48,52,56,62,64],"1/13"],[[14,15,16,17,18,19],"5/78"],[[14,15,17,18,19,20],"5/78"],[[14,15,18,19,20,21],"2/13"],[[14,15,18,19,20,49],"1/78"],[[14,15,18,19,20,60],"1/13"],[[14,15,18,19,44,49],"1/78"],[[14,15,18,19,59,60],"1/13"],[[14,15,18,42,53,57],"1/78"],[[14,15,18,44,49,64],"1/78"],[[14,15,18,53,56,57],"1/78"],[[14,15,18,58,59,60],"1/13"],[[14,17,43,44,55,56],"1/78"],[[14,18,44,49,62,64],"1/78"],[[14,18,44,53,55,56],"1/78"],[[14,18,53,55,56,57],"1/78"],[[14,18,54,58,59,60],"1/13"],[[14,43,44,53,55,56],"1/78"],[[14,44,49,56,62,64],"1/78"],[[14,54,57,58,59,60],"1/13"],[[15,18,19,20,21,26],"2/13"],[[15,18,19,42,54,57],"1/78"],[[15,18,42,53,54,57],"1/78"],[[15,19,20,21,22,26],"5/78"],[[15,19,20,21,26,42],"7/78"],[[15,19,42,45,54,57],"1/78"],[[15,19,42,45,54,58],"1/78"],[[16,17,40,41,51,52],"1/78"],[[16,17,41,43,51,52],"1/78"],[[16,17,43,44,51,52],"1/78"],[[16,17,43,44,52,55],"1/78"],[[16,17,43,44,55,56],"1/78"],[[16,22,24,40,43,51],"7/78"],[[17,23,25,41,48,52],"7/78"],[[19,20,21,22,23,26],"5/78"],[[19,20,21,26,42,45],"7/78"],[[19,20,42,45,54,58],"1/78"],[[19,20,45,46,54,58],"1/78"],[[19,20,45,46,58,59],"1/78"],[[20,21,22,23,24,26],"5/78"],[[20,21,26,42,45,46],"7/78"],[[20,21,45,46,58,59],"1/78"],[[20,21,46,47,58,59],"1/78"],[[20,21,46,47,59,60],"1/78"],[[21,22,23,24,25,26],"5/78"],[[21,22,26,47,50,60],"1/78"],[[21,26,42,45,46,47],"7/78"],[[21,26,46,47,59,60],"1/78"],[[21,26,47,50,59,60],"1/78"],[[22,23,24,48,61,62],"1/78"],[[22,23,26,47,50,60],"1/78"],[[22,23,26,48,50,60],"1/78"],[[22,23,26,48,50,61],"1/78"],[[22,23,48,50,61,62],"1/78"],[[22,24,40,43,51,55],"7/78"],[[23,24,25,48,61,62],"1/78"],[[23,25,41,48,52,56],"7/78"],[[24,25,48,49,61,62],"1/78"],[[24,25,49,61,62,63],"1/78"],[[24,25,49,62,63,64],"1/78"],[[24,40,43,51,55,61],"7/78"],[[25,41,48,52,56,62],"7/78"],[[26,42,45,46,47,50],"7/78"],[[27,28,29,31,32,33],"1/13"],[[27,28,29,31,32,38],"1/13"],[[27,28,31,32,37,38],"7/78"],[[27,28,31,32,37,39],"1/78"],[[27,28,31,35,36,39],"1/78"],[[27,28,31,36,37,39],"1/78"],[[27,28,31,37,38,39],"1/13"],[[27,28,36,37,38,39],"1/13"],[[27,30,34,35,36,39],"1/78"],[[27,31],"6/13"],[[27,31,34,35,36,39],"1/78"],[[27,35,36,37,38,39],"1/13"],[[28,29,30,31,32,33],"1/13"],[[28,29,31,32,37,38],"1/78"],[[28,29,32,33,37,38],"1/78"],[[28,37],"6/13"],[[29,30,31,32,33,34],"1/13"],[[29,30,32,33,34,35],"1/13"],[[29,30,32,33,34,38],"1/78"],[[29,30,32,33,37,38],"1/78"],[[29,30,33,34,35,36],"1/6"],[[29,30,33,34,35,38],"1/78"],[[29,30,33,34,35,39],"1/13"],[[29,30,33,34,36,39],"1/13"],[[29,30,33,35,36,39],"1/13"],[[29,30,34,35,36,39],"1/13"],[[29,33,34,35,36,39],"1/13"],[[30,33,34,35,36,39],"1/6"],[[30,34,35,36,37,39],"1/13"],[[32,38],"6/13"],[[34,35,36,37,38,39],"1/13"],[[40,41,42,43,44,45],"5/78"],[[40,41,42,43,44,49],"5/78"],[[40,41,43,44,48,49],"5/78"],[[40,41,43,48,49,50],"5/78"],[[40,41,47,48,49,50],"5/78"],[[40,43,51,55,61,63],"7/78"],[[40,46,47,48,49,50],"5/78"],[[41,42,43,44,45,46],"5/78"],[[41,48,52,56,62,64],"7/78"],[[42,43,44,45,46,47],"5/78"],[[42,44,45,46,47,50],"5/78"],[[42,45,46,47,48,50],"5/78"],[[42,45,46,47,50,53],"7/78"],[[44,48,52,56,62,64],"1/78"],[[44,49],"6/13"],[[44,49,52,56,62,64],"1/78"],[[45,46,47,48,49,50],"5/78"],[[45,46,47,50,53,57],"7/78"],[[46,47,50,53,54,57],"7/78"],[[47,50,53,54,57,58],"7/78"],[[50,53,54,57,58,59],"7/78"],[[51,52,53,55,56,57],"5/78"],[[51,52,53,55,56,64],"5/78"],[[51,52,55,56,63,64],"5/78"],[[51,52,55,62,63,64],"5/78"],[[51,52,61,62,63,64],"5/78"],[[51,60,61,62,63,64],"5/78"],[[52,53,54,55,56,57],"5/78"],[[53,54,55,56,57,58],"5/78"],[[53,54,56,57,58,59],"5/78"],[[53,54,57,58,59,60],"2/13"],[[54,57,58,59,60,61],"5/78"],[[54,58,59,60,61,62],"5/78"],[[58,59,60,61,62,63],"5/78"],[[59,60,61,62,63,64],"5/78"]],"8":[[[0,1,2,3,4,5,6,7],"41/2200"],[[0,1,2,3,4,5,6,11],"41/2200"],[[0,1,2,3,4,5,10,11],"41/2200"],[[0,1,2,3,4,9,10,11],"41/2200"],[[0,1,3,4,6,7,8,10],"7/88"],[[0,1,3,4,7,8,9,10],"7/88"],[[0,1,3,4,8,9,10,11],"27/275"],[[0,1,3,5,6,7,8,10],"7/88"],[[0,1,3,7,8,9,10,11],"41/2200"],[[0,1,6,7,8,9,10,11],"41/2200"],[[0,2,3,5,6,7,8,10],"7/88"],[[0,2,3,5,6,7,8,11],"7/88"],[[0,2,3,5,6,7,9,11],"7/88"],[[0,2,4,5,6,7,9,11],"7/88"],[[0,3,8,10,12,16,22,24],"59/2200"],[[0,3,8,10,12,16,22,63],"59/2200"],[[0,3,8,12,16,22,61,63],"59/2200"],[[0,3,8,12,16,55,61,63],"59/2200"],[[0,3,12,16,51,55,61,63],"59/2200"],[[0,3,12,43,51,55,61,63],"59/2200"],[[0,5,6,7,8,9,10,11],"41/2200"],[[0,12,31,43,51,55,61,63],"59/2200"],[[0,31,40,43,51,55,61,63],"59/2200"],[[1,2,3,4,5,6,7,8],"41/2200"],[[1,2,3,4,8,9,10,11],"7/88"],[[1,2,4,5,6,7,9,11],"7/88"],[[1,2,4,5,6,9,10,11],"7/88"],[[1,2,4,5,8,9,10,11],"7/88"],[[1,4,9,11,13,17,23,25],"59/2200"],[[1,4,9,11,13,17,23,64],"59/2200"],[[1,4,9,13,17,23,62,64],"59/2200"],[[1,4,9,13,17,56,62,64],"59/2200"],[[1,4,13,17,52,56,62,64],"59/2200"],[[1,4,13,48,52,56,62,64],"59/2200"],[[1,13,37,48,52,56,62,64],"59/2200"],[[1,37,41,48,52,56,62,64],"59/2200"],[[2,3,4,5,6,7,8,9],"41/2200"],[[2,4,5,6,7,8,9,10],"41/2200"],[[2,5,6,7,8,9,10,11],"41/2200"],[[2,5,6,7,15,18,19,20],"59/2200"],[[2,5,6,7,15,19,20,21],"59/2200"],[[2,5,6,14,15,18,19,20],"59/2200"],[[2,5,6,14,15,18,19,60],"59/2200"],[[2,5,14,15,18,19,59,60],"59/2200"],[[2,5,14,15,18,58,59,60],"59/2200"],[[2,14,15,18,54,58,59,60],"59/2200"],[[2,14,18,54,57,58,59,60],"59/2200"],[[3,8,10,12,16,22,24,27],"59/2200"],[[3,8,10,16,22,24,27,40],"59/2200"],[[4,9,11,13,17,23,25,28],"59/2200"],[[4,9,11,17,23,25,28,41],"59/2200"],[[5,6,7,15,19,20,21,26],"59/2200"],[[5,6,7,19,20,21,26,29],"59/2200"],[[6,7,19,20,21,26,29,33],"59/2200"],[[6,7,20,21,26,29,30,33],"59/2200"],[[7,20,21,26,29,30,33,42],"59/2200"],[[7,21,26,29,30,33,34,42],"59/2200"],[[8,10,16,22,24,27,31,40],"59/2200"],[[8,10,22,24,27,31,40,43],"59/2200"],[[9,11,17,23,25,28,37,41],"59/2200"],[[9,11,23,25,28,37,41,48],"59/2200"],[[10,22,24,27,31,40,43,51],"59/2200"],[[10,24,27,31,40,43,51,55],"59/2200"],[[11,23,25,28,37,41,48,52],"59/2200"],[[11,25,28,37,41,48,52,56],"59/2200"],[[12,13,14,15,16,17,18,19],"4/275"],[[12,13,14,15,16,17,18,25],"4/275"],[[12,13,14,16,17,18,24,25],"4/275"],[[12,13,14,16,17,23,24,25],"4/275"],[[12,13,16,17,22,23,24,25],"4/275"],[[12,13,16,22,23,24,25,26],"4/275"],[[12,13,16,40,41,43,51,52],"9/2200"],[[12,13,16,40,41,49,51,52],"9/2200"],[[12,13,21,22,23,24,25,26],"4/275"],[[12,13,25,40,41,49,51,64],"9/2200"],[[12,13,25,40,49,51,63,64],"9/2200"],[[12,13,40,41,49,51,52,64],"9/2200"],[[12,16,22,24,40,43,51,55],"7/88"],[[12,16,22,24,40,43,51,60],"7/88"],[[12,16,22,24,40,43,59,60],"7/88"],[[12,16,22,24,40,58,59,60],"7/88"],[[12,16,22,24,54,58,59,60],"7/88"],[[12,16,22,54,57,58,59,60],"7/88"],[[12,16,53,54,57,58,59,60],"7/88"],[[12,20,21,22,23,24,25,26],"4/275"],[[12,24,25,40,49,51,63,64],"9/2200"],[[12,24,25,40,49,62,63,64],"9/2200"],[[12,24,25,48,49,62,63,64],"9/2200"],[[12,50,53,54,57,58,59,60],"7/88"],[[13,14,15,16,17,18,19,20],"4/275"],[[13,16,17,41,43,51,52,55],"9/2200"],[[13,16,17,41,43,52,55,56],"9/2200"],[[13,16,40,41,43,51,52,55],"9/2200"],[[13,17,23,25,41,48,52,56],"7/88"],[[13,17,23,25,41,48,52,63],"7/88"],[[13,17,23,25,41,48,61,63],"7/88"],[[13,17,23,25,41,55,61,63],"7/88"],[[13,17,23,25,51,55,61,63],"7/88"],[[13,17,23,43,51,55,61,63],"7/88"],[[13,17,40,43,51,55,61,63],"7/88"],[[13,24,40,43,51,55,61,63],"7/88"],[[14,15,16,17,18,19,20,21],"4/275"],[[14,15,17,18,19,20,21,26],"4/275"],[[14,15,17,18,44,53,56,57],"9/2200"],[[14,15,18,19,20,21,22,26],"4/275"],[[14,15,18,19,20,21,26,42],"7/88"],[[14,15,18,19,20,21,26,49],"7/88"],[[14,15,18,19,20,21,44,49],"7/88"],[[14,15,18,19,20,44,49,64],"7/88"],[[14,15,18,19,42,53,54,57],"9/2200"],[[14,15,18,19,44,49,62,64],"7/88"],[[14,15,18,42,44,53,54,57],"9/2200"],[[14,15,18,42,44,53,56,57],"9/2200"],[[14,15,18,44,49,56,62,64],"7/88"],[[14,16,17,43,44,52,55,56],"9/2200"],[[14,16,17,43,44,53,55,56],"9/2200"],[[14,17,18,43,44,53,55,56],"9/2200"],[[14,17,18,44,53,55,56,57],"9/2200"],[[14,18,44,49,52,56,62,64],"7/88"],[[14,18,53,54,57,58,59,60],"59/2200"],[[14,44,48,49,52,56,62,64],"7/88"],[[14,50,53,54,57,58,59,60],"59/2200"],[[15,18,19,20,21,22,23,26],"4/275"],[[15,18,19,20,21,26,42,45],"7/88"],[[15,18,19,42,45,53,54,57],"9/2200"],[[15,18,19,42,45,54,57,58],"9/2200"],[[15,19,20,21,22,23,24,26],"4/275"],[[15,19,20,21,26,42,45,46],"7/88"],[[15,19,20,42,45,46,54,58],"9/2200"],[[15,19,20,42,45,54,57,58],"9/2200"],[[16,17,41,43,44,52,55,56],"9/2200"],[[16,22,24,40,43,51,55,61],"7/88"],[[17,23,25,41,48,52,56,62],"7/88"],[[19,20,21,22,23,24,25,26],"4/275"],[[19,20,21,26,42,45,46,47],"7/88"],[[19,20,21,45,46,47,58,59],"9/2200"],[[19,20,21,45,46,54,58,59],"9/2200"],[[19,20,42,45,46,54,58,59],"9/2200"],[[20,21,26,42,45,46,47,50],"7/88"],[[20,21,26,46,47,50,59,60],"9/2200"],[[20,21,26,46,47,58,59,60],"9/2200"],[[20,21,45,46,47,58,59,60],"9/2200"],[[21,22,23,26,47,50,60,61],"9/2200"],[[21,22,26,46,47,50,59,60],"9/2200"],[[21,22,26,47,50,59,60,61],"9/2200"],[[21,26,29,30,33,34,42,45],"59/2200"],[[21,26,42,45,46,47,50,53],"7/88"],[[22,23,24,25,48,61,62,63],"9/2200"],[[22,23,24,26,48,50,61,62],"9/2200"],[[22,23,24,48,50,61,62,63],"9/2200"],[[22,23,26,47,48,50,60,61],"9/2200"],[[22,23,26,48,50,60,61,62],"9/2200"],[[22,24,40,43,51,55,61,63],"7/88"],[[23,24,25,48,49,62,63,64],"9/2200"],[[23,24,25,48,61,62,63,64],"9/2200"],[[23,25,41,48,52,56,62,64],"7/88"],[[24,27,31,40,43,51,55,61],"59/2200"],[[25,28,37,41,48,52,56,62],"59/2200"],[[25,41,44,48,52,56,62,64],"7/88"],[[26,29,30,33,34,35,42,45],"59/2200"],[[26,42,45,46,47,50,53,57],"7/88"],[[27,28,29,30,31,32,33,34],"41/2200"],[[27,28,29,30,31,32,33,38],"41/2200"],[[27,28,29,31,32,33,37,38],"27/275"],[[27,28,29,31,32,37,38,39],"27/275"],[[27,28,30,31,34,35,36,39],"7/88"],[[27,28,31,32,35,36,37,39],"7/88"],[[27,28,31,32,36,37,38,39],"27/275"],[[27,28,31,34,35,36,37,39],"7/88"],[[27,28,31,35,36,37,38,39],"41/2200"],[[27,28,34,35,36,37,38,39],"41/2200"],[[27,29,30,33,34,35,36,39],"7/88"],[[27,30,31,33,34,35,36,39],"7/88"],[[27,30,34,35,36,37,38,39],"41/2200"],[[27,31,40,43,51,55,61,63],"59/2200"],[[28,29,30,31,32,33,34,35],"41/2200"],[[28,29,30,31,32,33,37,38],"7/88"],[[28,29,30,32,33,34,37,38],"7/88"],[[28,37,41,48,52,56,62,64],"59/2200"],[[29,30,31,32,33,34,35,36],"41/2200"],[[29,30,32,33,34,35,36,38],"7/88"],[[29,30,32,33,34,35,36,39],"41/2200"],[[29,30,32,33,34,35,37,38],"7/88"],[[29,30,33,34,35,36,37,39],"41/2200"],[[29,30,33,34,35,36,38,39],"7/88"],[[29,30,33,34,35,42,45,46],"59/2200"],[[30,33,34,35,36,37,38,39],"41/2200"],[[30,33,34,35,36,42,45,46],"59/2200"],[[30,34,35,36,42,45,46,47],"59/2200"],[[32,38,44,49],"59/275"],[[34,35,36,39,42,45,46,47],"59/2200"],[[34,35,36,39,45,46,47,50],"59/2200"],[[35,36,39,45,46,47,50,53],"59/2200"],[[35,36,39,46,47,50,53,57],"59/2200"],[[36,39,46,47,50,53,54,57],"59/2200"],[[36,39,47,50,53,54,57,58],"59/2200"],[[39,47,50,53,54,57,58,59],"59/2200"],[[39,50,53,54,57,58,59,60],"59/2200"],[[40,41,42,43,44,45,46,47],"4/275"],[[40,41,42,43,44,45,46,49],"4/275"],[[40,41,42,43,44,45,48,49],"4/275"],[[40,41,42,43,44,48,49,50],"4/275"],[[40,41,43,44,47,48,49,50],"4/275"],[[40,41,43,46,47,48,49,50],"4/275"],[[40,41,45,46,47,48,49,50],"4/275"],[[40,42,45,46,47,48,49,50],"4/275"],[[41,42,43,44,45,46,47,50],"4/275"],[[41,44,48,49,52,56,62,64],"7/88"],[[42,43,44,45,46,47,48,50],"4/275"],[[42,44,45,46,47,48,49,50],"4/275"],[[42,45,46,47,50,53,54,57],"7/88"],[[45,46,47,50,53,54,57,58],"7/88"],[[46,47,50,53,54,57,58,59],"7/88"],[[47,50,53,54,57,58,59,60],"7/88"],[[51,52,53,54,55,56,57,58],"4/275"],[[51,52,53,54,55,56,57,64],"4/275"],[[51,52,53,55,56,57,63,64],"4/275"],[[51,52,53,55,56,62,63,64],"4/275"],[[51,52,55,56,61,62,63,64],"4/275"],[[51,52,55,60,61,62,63,64],"4/275"],[[51,52,59,60,61,62,63,64],"4/275"],[[51,58,59,60,61,62,63,64],"4/275"],[[52,53,54,55,56,57,58,59],"4/275"],[[53,54,55,56,57,58,59,60],"4/275"],[[53,54,56,57,58,59,60,61],"4/275"],[[53,54,57,58,59,60,61,62],"4/275"],[[54,57,58,59,60,61,62,63],"4/275"],[[54,58,59,60,61,62,63,64],"4/275"]],"12":[[[0,1,2,3,4,5,6,7,8,9,10,11],"1364/1913"],[[0,3,8,10,12,16,22,24,27,31,40,43],"183/7652"],[[0,3,8,10,12,16,22,24,27,31,40,63],"183/7652"],[[0,3,8,10,12,16,22,24,27,31,61,63],"183/7652"],[[0,3,8,10,12,16,22,24,27,55,61,63],"183/7652"],[[0,3,8,10,12,16,22,24,51,55,61,63],"183/7652"],[[0,3,8,10,12,16,22,43,51,55,61,63],"183/7652"],[[0,3,8,10,12,16,40,43,51,55,61,63],"183/7652"],[[0,3,8,10,12,31,40,43,51,55,61,63],"183/7652"],[[0,3,8,10,27,31,40,43,51,55,61,63],"183/7652"],[[0,3,8,24,27,31,40,43,51,55,61,63],"183/7652"],[[0,3,22,24,27,31,40,43,51,55,61,63],"183/7652"],[[0,16,22,24,27,31,40,43,51,55,61,63],"183/7652"],[[1,4,9,11,13,17,23,25,28,37,41,48],"183/7652"],[[1,4,9,11,13,17,23,25,28,37,41,64],"183/7652"],[[1,4,9,11,13,17,23,25,28,37,62,64],"183/7652"],[[1,4,9,11,13,17,23,25,28,56,62,64],"183/7652"],[[1,4,9,11,13,17,23,25,52,56,62,64],"183/7652"],[[1,4,9,11,13,17,23,48,52,56,62,64],"183/7652"],[[1,4,9,11,13,17,41,48,52,56,62,64],"183/7652"],[[1,4,9,11,13,37,41,48,52,56,62,64],"183/7652"],[[1,4,9,11,28,37,41,48,52,56,62,64],"183/7652"],[[1,4,9,25,28,37,41,48,52,56,62,64],"183/7652"],[[1,4,23,25,28,37,41,48,52,56,62,64],"183/7652"],[[1,17,23,25,28,37,41,48,52,56,62,64],"183/7652"],[[2,5,6,7,14,15,18,19,20,21,26,29],"183/7652"],[[2,5,6,7,14,15,18,19,20,21,26,60],"183/7652"],[[2,5,6,7,14,15,18,19,20,21,59,60],"183/7652"],[[2,5,6,7,14,15,18,19,20,58,59,60],"183/7652"],[[2,5,6,7,14,15,18,19,54,58,59,60],"183/7652"],[[2,5,6,7,14,15,18,54,57,58,59,60],"183/7652"],[[2,5,6,7,14,18,53,54,57,58,59,60],"183/7652"],[[2,5,6,7,14,50,53,54,57,58,59,60],"183/7652"],[[2,5,6,7,47,50,53,54,57,58,59,60],"183/7652"],[[2,5,6,46,47,50,53,54,57,58,59,60],"183/7652"],[[2,5,45,46,47,50,53,54,57,58,59,60],"183/7652"],[[2,42,45,46,47,50,53,54,57,58,59,60],"183/7652"],[[3,8,10,12,16,22,24,27,31,40,43,51],"183/7652"],[[4,9,11,13,17,23,25,28,37,41,48,52],"183/7652"],[[5,6,7,14,15,18,19,20,21,26,29,33],"183/7652"],[[6,7,14,15,18,19,20,21,26,29,30,33],"183/7652"],[[7,14,15,18,19,20,21,26,29,30,33,34],"183/7652"],[[8,10,12,16,22,24,27,31,40,43,51,55],"183/7652"],[[9,11,13,17,23,25,28,37,41,48,52,56],"183/7652"],[[10,12,16,22,24,27,31,40,43,51,55,61],"183/7652"],[[11,13,17,23,25,28,37,41,48,52,56,62],"183/7652"],[[12,13,14,15,16,17,18,19,20,21,22,26],"115/5739"],[[12,13,14,15,16,17,18,19,20,21,24,25],"115/5739"],[[12,13,14,15,16,17,18,19,20,21,25,26],"115/5739"],[[12,13,14,15,16,17,18,19,20,23,24,25],"115/5739"],[[12,13,14,15,16,17,18,19,22,23,24,25],"115/5739"],[[12,13,14,15,16,17,18,22,23,24,25,26],"115/5739"],[[12,13,14,16,17,18,21,22,23,24,25,26],"115/5739"],[[12,13,14,16,17,20,21,22,23,24,25,26],"115/5739"],[[12,13,15,16,19,20,21,22,23,24,25,26],"115/5739"],[[12,13,15,18,19,20,21,22,23,24,25,26],"115/5739"],[[12,13,16,17,19,20,21,22,23,24,25,26],"115/5739"],[[12,13,16,17,22,24,40,43,51,55,61,63],"1331/107128"],[[12,13,16,17,40,41,43,44,51,52,55,56],"8663/321384"],[[12,13,16,17,40,41,43,49,51,52,55,56],"8663/321384"],[[12,13,16,17,40,41,43,49,51,52,55,64],"8663/321384"],[[12,13,16,22,24,40,43,51,55,60,61,63],"1331/107128"],[[12,13,16,24,25,40,41,49,51,52,63,64],"8663/321384"],[[12,13,16,25,40,41,43,49,51,52,55,64],"8663/321384"],[[12,13,16,25,40,41,43,49,51,52,63,64],"8663/321384"],[[12,13,23,24,25,40,48,49,51,62,63,64],"8663/321384"],[[12,13,24,25,40,41,48,49,51,62,63,64],"8663/321384"],[[12,13,24,25,40,41,49,51,52,62,63,64],"8663/321384"],[[12,14,15,18,19,20,21,22,23,24,25,26],"115/5739"],[[12,16,22,24,27,31,40,43,51,55,61,63],"183/7652"],[[12,16,22,24,40,43,51,54,55,58,59,60],"1331/107128"],[[12,16,22,24,40,43,51,54,57,58,59,60],"1331/107128"],[[12,16,22,24,40,43,51,55,58,59,60,61],"1331/107128"],[[12,16,22,24,40,43,51,55,59,60,61,63],"1331/107128"],[[12,16,22,24,40,43,53,54,57,58,59,60],"1331/107128"],[[12,16,22,24,40,50,53,54,57,58,59,60],"1331/107128"],[[12,16,22,24,47,50,53,54,57,58,59,60],"1331/107128"],[[12,16,22,46,47,50,53,54,57,58,59,60],"1331/107128"],[[12,16,45,46,47,50,53,54,57,58,59,60],"1331/107128"],[[12,22,23,24,25,40,48,49,61,62,63,64],"8663/321384"],[[12,22,23,24,25,48,49,50,61,62,63,64],"8663/321384"],[[12,23,24,25,40,48,49,51,61,62,63,64],"8663/321384"],[[12,42,45,46,47,50,53,54,57,58,59,60],"1331/107128"],[[13,14,15,16,17,18,19,20,21,22,23,26],"115/5739"],[[13,14,16,17,18,41,43,44,52,53,55,56],"8663/321384"],[[13,14,16,17,40,41,43,44,51,52,55,56],"8663/321384"],[[13,14,16,17,41,43,44,51,52,53,55,56],"8663/321384"],[[13,16,17,22,23,24,40,43,51,55,61,63],"1331/107128"],[[13,17,22,23,24,25,40,43,51,55,61,63],"1331/107128"],[[13,17,23,24,25,40,41,43,51,55,61,63],"1331/107128"],[[13,17,23,25,28,37,41,48,52,56,62,64],"183/7652"],[[13,17,23,25,40,41,43,48,51,55,61,63],"1331/107128"],[[13,17,23,25,41,43,48,51,52,55,61,63],"1331/107128"],[[13,17,23,25,41,44,48,49,52,56,62,64],"1331/107128"],[[13,17,23,25,41,44,48,52,56,62,63,64],"1331/107128"],[[13,17,23,25,41,48,51,52,55,56,61,63],"1331/107128"],[[13,17,23,25,41,48,52,55,56,61,62,63],"1331/107128"],[[13,17,23,25,41,48,52,56,61,62,63,64],"1331/107128"],[[14,15,16,17,18,19,20,21,22,23,24,26],"115/5739"],[[14,15,16,17,18,42,43,44,53,55,56,57],"8663/321384"],[[14,15,16,17,18,43,44,52,53,55,56,57],"8663/321384"],[[14,15,17,18,19,20,21,22,23,24,25,26],"115/5739"],[[14,15,17,18,19,42,44,45,53,54,56,57],"8663/321384"],[[14,15,17,18,19,42,44,53,54,55,56,57],"8663/321384"],[[14,15,17,18,42,43,44,53,54,55,56,57],"8663/321384"],[[14,15,18,19,20,21,26,29,30,33,34,35],"183/7652"],[[14,15,18,19,20,21,26,42,44,45,46,49],"1331/107128"],[[14,15,18,19,20,21,26,42,44,45,49,64],"1331/107128"],[[14,15,18,19,20,21,26,42,44,49,62,64],"1331/107128"],[[14,15,18,19,20,21,26,42,45,46,47,49],"1331/107128"],[[14,15,18,19,20,21,26,42,45,46,47,50],"1331/107128"],[[14,15,18,19,20,21,26,44,49,56,62,64],"1331/107128"],[[14,15,18,19,20,21,44,49,52,56,62,64],"1331/107128"],[[14,15,18,19,20,42,44,45,53,54,57,58],"8663/321384"],[[14,15,18,19,20,42,45,46,53,54,57,58],"8663/321384"],[[14,15,18,19,20,44,48,49,52,56,62,64],"1331/107128"],[[14,15,18,19,41,44,48,49,52,56,62,64],"1331/107128"],[[14,15,18,19,42,44,45,53,54,56,57,58],"8663/321384"],[[14,15,18,25,41,44,48,49,52,56,62,64],"1331/107128"],[[14,16,17,18,41,43,44,52,53,55,56,57],"8663/321384"],[[14,17,23,25,41,44,48,49,52,56,62,64],"1331/107128"],[[14,18,23,25,41,44,48,49,52,56,62,64],"1331/107128"],[[15,18,19,20,21,26,29,30,33,34,35,36],"183/7652"],[[15,18,19,20,21,26,42,45,46,47,50,53],"1331/107128"],[[15,18,19,20,21,42,45,46,54,57,58,59],"8663/321384"],[[15,18,19,20,42,45,46,53,54,57,58,59],"8663/321384"],[[15,19,20,21,26,29,30,33,34,35,36,39],"183/7652"],[[15,19,20,21,26,42,45,46,47,50,53,57],"1331/107128"],[[15,19,20,21,42,45,46,47,54,57,58,59],"8663/321384"],[[15,19,20,21,42,45,46,47,54,58,59,60],"8663/321384"],[[19,20,21,22,26,45,46,47,50,58,59,60],"8663/321384"],[[19,20,21,26,29,30,33,34,35,36,39,42],"183/7652"],[[19,20,21,26,42,45,46,47,50,53,54,57],"1331/107128"],[[19,20,21,26,42,45,46,47,54,58,59,60],"8663/321384"],[[19,20,21,26,45,46,47,50,54,58,59,60],"8663/321384"],[[20,21,22,23,26,46,47,48,50,59,60,61],"8663/321384"],[[20,21,22,23,26,46,47,50,58,59,60,61],"8663/321384"],[[20,21,22,26,45,46,47,50,58,59,60,61],"8663/321384"],[[20,21,26,29,30,33,34,35,36,39,42,45],"183/7652"],[[20,21,26,42,45,46,47,50,53,54,57,58],"1331/107128"],[[21,22,23,24,26,47,48,50,59,60,61,62],"8663/321384"],[[21,22,23,24,26,47,48,50,60,61,62,63],"8663/321384"],[[21,22,23,26,46,47,48,50,59,60,61,62],"8663/321384"],[[21,26,29,30,33,34,35,36,39,42,45,46],"183/7652"],[[21,26,42,45,46,47,50,53,54,57,58,59],"1331/107128"],[[22,23,24,25,26,47,48,50,60,61,62,63],"8663/321384"],[[22,23,24,25,26,48,49,50,61,62,63,64],"8663/321384"],[[22,23,24,25,26,48,50,60,61,62,63,64],"8663/321384"],[[26,29,30,33,34,35,36,39,42,45,46,47],"183/7652"],[[26,42,45,46,47,50,53,54,57,58,59,60],"1331/107128"],[[27,28,29,30,31,32,33,34,35,36,37,38],"341/5739"],[[27,28,29,30,31,32,33,34,35,36,37,39],"341/5739"],[[27,28,29,30,31,32,33,34,35,36,38,39],"341/5739"],[[27,28,29,30,31,32,33,34,35,37,38,39],"341/5739"],[[27,28,29,30,31,32,33,34,36,37,38,39],"341/5739"],[[27,28,29,30,31,32,33,35,36,37,38,39],"341/5739"],[[27,28,29,30,31,32,34,35,36,37,38,39],"341/5739"],[[27,28,29,30,31,33,34,35,36,37,38,39],"341/5739"],[[27,28,29,30,32,33,34,35,36,37,38,39],"341/5739"],[[27,28,29,31,32,33,34,35,36,37,38,39],"341/5739"],[[27,28,30,31,32,33,34,35,36,37,38,39],"341/5739"],[[27,29,30,31,32,33,34,35,36,37,38,39],"341/5739"],[[28,29,30,31,32,33,34,35,36,37,38,39],"341/5739"],[[29,30,33,34,35,36,39,42,45,46,47,50],"183/7652"],[[30,33,34,35,36,39,42,45,46,47,50,53],"183/7652"],[[30,34,35,36,39,42,45,46,47,50,53,57],"183/7652"],[[32,38,44,49],"549/1913"],[[34,35,36,39,42,45,46,47,50,53,54,57],"183/7652"],[[35,36,39,42,45,46,47,50,53,54,57,58],"183/7652"],[[36,39,42,45,46,47,50,53,54,57,58,59],"183/7652"],[[39,42,45,46,47,50,53,54,57,58,59,60],"183/7652"],[[40,41,42,43,44,45,46,47,48,49,50],"460/1913"],[[51,52,53,54,55,56,57,58,59,60,61,62],"115/5739"],[[51,52,53,54,55,56,57,58,59,60,61,64],"115/5739"],[[51,52,53,54,55,56,57,58,59,60,63,64],"115/5739"],[[51,52,53,54,55,56,57,58,59,62,63,64],"115/5739"],[[51,52,53,54,55,56,57,58,61,62,63,64],"115/5739"],[[51,52,53,54,55,56,57,60,61,62,63,64],"115/5739"],[[51,52,53,54,57,58,59,60,61,62,63,64],"115/5739"],[[51,52,53,55,56,57,59,60,61,62,63,64],"115/5739"],[[51,52,53,55,56,58,59,60,61,62,63,64],"115/5739"],[[51,52,54,55,56,58,59,60,61,62,63,64],"115/5739"],[[51,52,54,55,57,58,59,60,61,62,63,64],"115/5739"],[[51,53,54,56,57,58,59,60,61,62,63,64],"115/5739"],[[52,53,54,55,56,57,58,59,60,61,62,63],"115/5739"],[[53,54,55,56,57,58,59,60,61,62,63,64],"115/5739"]],"16":[[[0,1,2,3,4,5,6,7,8,9,10,11],"56839/110577"],[[0,1,2,3,4,5,6,12,13,14,15,16,17,18,19,20],"703/884616"],[[0,1,2,3,4,5,6,12,13,14,15,16,17,18,19,25],"703/884616"],[[0,1,2,3,4,5,11,12,13,14,15,16,17,18,19,25],"703/884616"],[[0,1,2,3,4,5,11,12,13,14,15,16,17,18,24,25],"703/884616"],[[0,1,2,3,4,10,11,12,13,14,15,16,17,18,24,25],"703/884616"],[[0,1,2,3,4,10,11,12,13,14,16,17,18,23,24,25],"703/884616"],[[0,1,3,4,8,9,10,11,12,13,16,17,22,23,24,25],"703/884616"],[[0,1,3,4,8,9,10,11,12,13,16,22,23,24,25,26],"703/884616"],[[0,1,3,4,9,10,11,12,13,14,16,17,18,23,24,25],"703/884616"],[[0,1,3,4,9,10,11,12,13,14,16,17,22,23,24,25],"703/884616"],[[0,1,3,4,12,13,16,27,28,31,40,41,43,51,52,55],"4287/294872"],[[0,1,3,7,8,9,10,11,12,13,21,22,23,24,25,26],"703/884616"],[[0,1,3,8,9,10,11,12,13,16,21,22,23,24,25,26],"703/884616"],[[0,1,3,11,12,13,25,27,28,38,40,41,49,51,52,64],"4287/294872"],[[0,1,3,12,13,16,27,28,31,38,40,41,43,49,51,52],"4287/294872"],[[0,1,3,12,13,16,27,28,31,38,40,41,49,51,52,64],"4287/294872"],[[0,1,3,12,13,16,27,28,31,40,41,43,49,51,52,55],"4287/294872"],[[0,1,3,12,13,25,27,28,31,38,40,41,49,51,52,64],"4287/294872"],[[0,1,6,7,8,9,10,11,12,20,21,22,23,24,25,26],"703/884616"],[[0,1,7,8,9,10,11,12,13,20,21,22,23,24,25,26],"703/884616"],[[0,1,10,11,12,13,24,25,27,28,38,40,49,51,63,64],"4287/294872"],[[0,1,10,11,12,24,25,27,28,38,40,49,51,62,63,64],"4287/294872"],[[0,1,10,11,12,24,25,27,38,40,48,49,51,62,63,64],"4287/294872"],[[0,1,11,12,13,24,25,27,28,38,40,41,49,51,63,64],"4287/294872"],[[0,1,11,12,13,25,27,28,38,40,41,49,51,52,63,64],"4287/294872"],[[0,3,8,10,12,16,22,24,27,31,40,43,51,55,61,63],"8870/36859"],[[0,5,6,7,8,9,10,11,19,20,21,22,23,24,25,26],"703/884616"],[[0,6,7,8,9,10,11,12,19,20,21,22,23,24,25,26],"703/884616"],[[0,9,10,11,12,23,24,25,27,37,38,48,49,62,63,64],"4287/294872"],[[0,9,10,11,22,23,24,25,37,38,48,49,61,62,63,64],"4287/294872"],[[0,9,10,11,23,24,25,27,37,38,48,49,61,62,63,64],"4287/294872"],[[0,10,11,12,23,24,25,27,37,38,40,48,49,62,63,64],"4287/294872"],[[0,10,11,12,23,24,25,27,38,40,48,49,51,62,63,64],"4287/294872"],[[1,2,3,4,5,6,7,12,13,14,15,16,17,18,19,20],"703/884616"],[[1,2,3,4,5,6,7,13,14,15,16,17,18,19,20,21],"703/884616"],[[1,3,4,12,13,16,17,27,28,31,40,41,43,51,52,55],"4287/294872"],[[1,3,4,12,13,16,17,28,31,40,41,43,51,52,55,56],"4287/294872"],[[1,3,4,13,16,17,28,29,31,32,41,43,44,52,55,56],"4287/294872"],[[1,3,4,13,16,17,28,31,32,40,41,43,51,52,55,56],"4287/294872"],[[1,3,4,13,16,17,28,31,32,41,43,44,51,52,55,56],"4287/294872"],[[1,4,9,11,13,17,23,25,28,37,41,48,52,56,62,64],"8870/36859"],[[2,3,4,5,6,7,8,14,15,16,17,18,19,20,21,26],"703/884616"],[[2,3,4,5,6,7,13,14,15,16,17,18,19,20,21,26],"703/884616"],[[2,4,5,6,7,8,9,14,15,17,18,19,20,21,22,26],"703/884616"],[[2,4,5,6,7,8,14,15,16,17,18,19,20,21,22,26],"703/884616"],[[2,4,14,15,17,18,29,30,32,33,42,44,53,54,56,57],"4287/294872"],[[2,4,14,15,17,18,29,30,32,33,42,44,53,55,56,57],"4287/294872"],[[2,4,14,15,17,18,29,30,32,33,43,44,53,55,56,57],"4287/294872"],[[2,4,14,16,17,18,29,30,32,33,43,44,53,55,56,57],"4287/294872"],[[2,4,14,16,17,18,29,31,32,33,43,44,53,55,56,57],"4287/294872"],[[2,5,6,7,8,9,10,11,15,19,20,21,22,23,24,26],"703/884616"],[[2,5,6,7,8,9,10,14,15,18,19,20,21,22,23,26],"703/884616"],[[2,5,6,7,8,9,10,15,18,19,20,21,22,23,24,26],"703/884616"],[[2,5,6,7,8,9,14,15,17,18,19,20,21,22,23,26],"703/884616"],[[2,5,6,7,14,15,18,19,20,21,26,29,30,33,34,35],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,26,29,30,33,34,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,26,29,30,33,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,26,29,33,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,26,29,54,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,26,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,21,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,20,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,19,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,15,18,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,18,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,14,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,7,15,19,20,30,34,35,42,45,46,54,58,59],"4287/294872"],[[2,5,6,7,39,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,6,14,15,18,19,30,33,34,42,45,53,54,57,58],"4287/294872"],[[2,5,6,15,18,19,20,30,33,34,35,42,45,54,57,58],"4287/294872"],[[2,5,6,15,18,19,20,30,34,35,42,45,46,54,57,58],"4287/294872"],[[2,5,6,15,18,19,30,33,34,35,42,45,53,54,57,58],"4287/294872"],[[2,5,6,15,19,20,30,34,35,42,45,46,54,57,58,59],"4287/294872"],[[2,5,6,36,39,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,5,14,15,17,18,29,30,32,33,42,44,53,54,56,57],"4287/294872"],[[2,5,14,15,18,19,29,30,32,33,34,42,44,53,54,57],"4287/294872"],[[2,5,14,15,18,19,29,30,33,34,42,44,45,53,54,57],"4287/294872"],[[2,5,14,15,18,19,29,30,33,34,42,45,53,54,57,58],"4287/294872"],[[2,5,14,15,18,29,30,32,33,34,42,44,53,54,56,57],"4287/294872"],[[2,5,35,36,39,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[2,34,35,36,39,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[3,4,13,14,16,17,28,29,31,32,41,43,44,52,55,56],"4287/294872"],[[3,4,13,14,16,17,29,31,32,41,43,44,52,53,55,56],"4287/294872"],[[3,4,14,16,17,18,29,31,32,33,43,44,52,53,55,56],"4287/294872"],[[3,4,14,16,17,18,29,31,32,33,43,44,53,55,56,57],"4287/294872"],[[3,4,14,16,17,29,31,32,33,41,43,44,52,53,55,56],"4287/294872"],[[5,6,7,8,9,10,11,15,19,20,21,22,23,24,25,26],"703/884616"],[[5,6,7,14,15,18,19,20,21,26,29,30,33,34,35,36],"4435/294872"],[[5,6,7,15,19,20,21,34,35,36,42,45,46,54,58,59],"4287/294872"],[[5,6,7,15,19,20,30,34,35,36,42,45,46,54,58,59],"4287/294872"],[[5,6,7,19,20,21,34,35,36,39,45,46,47,58,59,60],"4287/294872"],[[5,6,7,19,20,21,34,35,36,42,45,46,47,54,58,59],"4287/294872"],[[5,6,7,19,20,21,34,35,36,45,46,47,54,58,59,60],"4287/294872"],[[6,7,8,20,21,22,26,35,36,39,46,47,50,58,59,60],"4287/294872"],[[6,7,8,20,21,22,26,35,36,39,46,47,50,59,60,61],"4287/294872"],[[6,7,8,20,21,26,35,36,39,45,46,47,50,58,59,60],"4287/294872"],[[6,7,14,15,18,19,20,21,26,29,30,33,34,35,36,39],"4435/294872"],[[6,7,19,20,21,26,34,35,36,39,45,46,47,58,59,60],"4287/294872"],[[6,7,19,20,21,26,35,36,39,45,46,47,50,58,59,60],"4287/294872"],[[7,8,9,20,21,22,26,35,36,39,46,47,50,59,60,61],"4287/294872"],[[7,8,9,20,21,22,26,36,37,39,46,47,50,59,60,61],"4287/294872"],[[7,8,9,21,22,23,26,36,37,39,46,47,50,59,60,61],"4287/294872"],[[7,8,9,21,22,23,26,36,37,39,47,48,50,59,60,61],"4287/294872"],[[7,8,9,21,22,23,26,36,37,39,47,48,50,60,61,62],"4287/294872"],[[7,14,15,18,19,20,21,26,29,30,33,34,35,36,39,42],"4435/294872"],[[8,9,10,11,22,23,24,25,26,37,39,48,50,61,62,63],"4287/294872"],[[8,9,10,11,22,23,24,25,26,37,48,50,61,62,63,64],"4287/294872"],[[8,9,10,11,22,23,24,25,37,38,48,49,61,62,63,64],"4287/294872"],[[8,9,10,11,22,23,24,25,37,38,48,50,61,62,63,64],"4287/294872"],[[8,9,10,11,22,23,24,26,37,39,48,50,60,61,62,63],"4287/294872"],[[8,9,10,21,22,23,24,26,37,39,47,48,50,60,61,62],"4287/294872"],[[8,9,10,21,22,23,26,36,37,39,47,48,50,60,61,62],"4287/294872"],[[8,9,10,22,23,24,26,37,39,47,48,50,60,61,62,63],"4287/294872"],[[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,42],"56839/1769232"],[[12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,64],"56839/1769232"],[[12,13,14,15,16,17,18,19,20,21,22,23,24,26,62,64],"56839/1769232"],[[12,13,14,15,16,17,18,19,20,21,22,24,26,56,62,64],"56839/1769232"],[[12,13,14,15,16,18,19,20,21,22,24,26,52,56,62,64],"56839/1769232"],[[12,13,15,16,17,18,19,20,21,22,23,24,25,26,42,45],"56839/1769232"],[[12,13,15,16,17,19,20,21,22,23,24,25,26,42,45,46],"56839/1769232"],[[12,13,16,17,19,20,21,22,23,24,25,26,42,45,46,47],"56839/1769232"],[[12,13,16,17,20,21,22,23,24,25,26,42,45,46,47,50],"56839/1769232"],[[12,13,16,17,21,22,23,24,25,26,40,42,45,46,47,50],"56839/1769232"],[[12,13,16,17,22,23,24,25,26,40,42,43,45,46,47,50],"56839/1769232"],[[12,13,16,17,22,23,24,25,40,41,42,43,45,46,47,50],"56839/1769232"],[[12,14,15,16,18,19,20,21,22,24,26,52,56,62,63,64],"56839/1769232"],[[12,14,15,16,18,19,20,21,22,26,52,56,61,62,63,64],"56839/1769232"],[[12,14,15,16,18,19,20,21,26,52,55,56,61,62,63,64],"56839/1769232"],[[12,14,15,18,19,20,21,26,51,52,55,56,61,62,63,64],"56839/1769232"],[[13,16,17,22,23,24,25,40,41,42,43,45,46,47,48,50],"56839/1769232"],[[13,17,22,23,24,25,40,41,42,43,44,45,46,47,48,50],"56839/1769232"],[[13,17,23,24,25,40,41,42,43,44,45,46,47,48,49,50],"56839/1769232"],[[13,17,23,25,40,41,42,43,44,45,46,47,48,49,50,53],"56839/1769232"],[[14,15,18,19,20,21,26,29,30,33,34,35,36,39,42,45],"4435/294872"],[[14,15,18,19,20,21,26,51,52,55,56,60,61,62,63,64],"56839/1769232"],[[14,15,18,19,20,21,51,52,55,56,59,60,61,62,63,64],"56839/1769232"],[[14,15,18,19,20,51,52,55,56,58,59,60,61,62,63,64],"56839/1769232"],[[14,15,18,19,51,52,54,55,56,58,59,60,61,62,63,64],"56839/1769232"],[[14,15,18,51,52,54,55,56,57,58,59,60,61,62,63,64],"56839/1769232"],[[14,18,51,52,53,54,55,56,57,58,59,60,61,62,63,64],"56839/1769232"],[[14,49,51,52,53,54,55,56,57,58,59,60,61,62,63,64],"56839/1769232"],[[15,18,19,20,21,26,29,30,33,34,35,36,39,42,45,46],"4435/294872"],[[15,19,20,21,26,29,30,33,34,35,36,39,42,45,46,47],"4435/294872"],[[17,23,25,40,41,42,43,44,45,46,47,48,49,50,53,57],"56839/1769232"],[[19,20,21,26,29,30,33,34,35,36,39,42,45,46,47,50],"4435/294872"],[[20,21,26,29,30,33,34,35,36,39,42,45,46,47,50,53],"4435/294872"],[[21,26,29,30,33,34,35,36,39,42,45,46,47,50,53,57],"4435/294872"],[[23,25,40,41,42,43,44,45,46,47,48,49,50,53,54,57],"56839/1769232"],[[25,40,41,42,43,44,45,46,47,48,49,50,53,54,57,58],"56839/1769232"],[[26,29,30,33,34,35,36,39,42,45,46,47,50,53,54,57],"4435/294872"],[[27,28,29,30,31,32,33,34,35,36,37,38,39],"56839/110577"],[[27,28,29,30,31,32,33,34,35,40,41,42,43,44,45,46],"703/884616"],[[27,28,29,30,31,32,33,34,35,40,41,42,43,44,45,49],"703/884616"],[[27,28,29,30,31,32,33,34,38,40,41,42,43,44,45,49],"703/884616"],[[27,28,29,30,31,32,33,34,38,40,41,42,43,44,48,49],"703/884616"],[[27,28,29,30,31,32,33,37,38,40,41,42,43,44,48,49],"703/884616"],[[27,28,29,30,31,32,33,37,38,40,41,43,44,48,49,50],"703/884616"],[[27,28,29,31,32,33,37,38,39,40,41,43,44,48,49,50],"703/884616"],[[27,28,29,31,32,37,38,39,40,41,43,44,47,48,49,50],"703/884616"],[[27,28,31,32,36,37,38,39,40,41,43,44,47,48,49,50],"703/884616"],[[27,28,31,32,36,37,38,39,40,41,43,46,47,48,49,50],"703/884616"],[[27,28,31,35,36,37,38,39,40,41,43,46,47,48,49,50],"703/884616"],[[27,28,31,35,36,37,38,39,40,41,45,46,47,48,49,50],"703/884616"],[[27,28,34,35,36,37,38,39,40,41,45,46,47,48,49,50],"703/884616"],[[27,28,34,35,36,37,38,39,40,42,45,46,47,48,49,50],"703/884616"],[[27,30,33,34,35,36,37,38,39,42,45,46,47,48,49,50],"703/884616"],[[27,30,34,35,36,37,38,39,40,42,45,46,47,48,49,50],"703/884616"],[[28,29,30,31,32,33,34,35,36,40,41,42,43,44,45,46],"703/884616"],[[28,29,30,31,32,33,34,35,36,41,42,43,44,45,46,47],"703/884616"],[[29,30,31,32,33,34,35,36,39,41,42,43,44,45,46,47],"703/884616"],[[29,30,31,32,33,34,35,36,39,42,43,44,45,46,47,50],"703/884616"],[[29,30,32,33,34,35,36,37,39,42,43,44,45,46,47,50],"703/884616"],[[29,30,32,33,34,35,36,37,39,42,44,45,46,47,48,50],"703/884616"],[[29,30,33,34,35,36,37,38,39,42,44,45,46,47,48,50],"703/884616"],[[29,30,33,34,35,36,37,38,39,42,45,46,47,48,49,50],"703/884616"],[[29,30,33,34,35,36,39,42,45,46,47,50,53,54,57,58],"4435/294872"],[[30,33,34,35,36,39,42,45,46,47,50,53,54,57,58,59],"4435/294872"],[[30,34,35,36,39,42,45,46,47,50,53,54,57,58,59,60],"4435/294872"],[[32,38,44,49],"8870/36859"],[[40,41,42,43,44,45,46,47,48,49,50,53,54,57,58,59],"56839/1769232"],[[40,41,43,44,45,46,47,48,49,50,53,54,57,58,59,60],"56839/1769232"],[[40,41,43,44,46,47,48,49,50,51,53,54,57,58,59,60],"56839/1769232"],[[40,41,43,44,47,48,49,50,51,53,54,55,57,58,59,60],"56839/1769232"],[[40,41,43,44,48,49,50,51,53,54,55,57,58,59,60,61],"56839/1769232"],[[40,41,43,44,48,49,51,53,54,55,57,58,59,60,61,63],"56839/1769232"],[[41,43,44,48,49,51,52,53,54,55,57,58,59,60,61,63],"56839/1769232"],[[41,44,48,49,51,52,53,54,55,56,57,58,59,60,61,63],"56839/1769232"],[[44,48,49,51,52,53,54,55,56,57,58,59,60,61,62,63],"56839/1769232"],[[44,49,51,52,53,54,55,56,57,58,59,60,61,62,63,64],"56839/1769232"],[[51,52,53,54,55,56,57,58,59,60,61,62,63,64],"1406/110577"]],"3-rfc":[[[0,3,7],"1/3"],[[0,3,8],"1/3"],[[0,6,7],"1/3"],[[1,4,9],"1/3"],[[1,4,10],"1/3"],[[1,8,10],"1/3"],[[2,5,6],"1/3"],[[2,5,11],"1/3"],[[2,9,11],"1/3"],[[3,8,10],"1/3"],[[4,9,11],"1/3"],[[5,6,7],"1/3"],[[12,26,50],"1"],[[13,17,23],"1/3"],[[13,17,63],"1/3"],[[13,61,63],"1/3"],[[14,15,18],"1/3"],[[14,18,49],"1/3"],[[14,44,49],"1/3"],[[15,18,19],"1/3"],[[15,19,20],"1/3"],[[16,22,24],"1/3"],[[16,22,60],"1/3"],[[16,59,60],"1/3"],[[17,23,25],"1/3"],[[19,20,21],"1/3"],[[20,21,46],"1/3"],[[21,46,47],"1/3"],[[22,24,43],"1/3"],[[23,25,41],"1/3"],[[24,43,51],"1/3"],[[25,41,48],"1/3"],[[27,28,31],"1/3"],[[27,31,36],"1/3"],[[27,35,36],"1/3"],[[28,31,37],"1/3"],[[28,32,37],"1/3"],[[29,32,38],"1/3"],[[29,33,35],"1/3"],[[29,33,38],"1/3"],[[30,34,39],"1"],[[32,37,38],"1/3"],[[33,35,36],"1/3"],[[40,42,45],"1"],[[41,48,52],"1/3"],[[43,51,55],"1/3"],[[44,49,64],"1/3"],[[44,62,64],"1/3"],[[46,47,53],"1/3"],[[47,53,57],"1/3"],[[48,52,56],"1/3"],[[51,55,61],"1/3"],[[52,56,62],"1/3"],[[53,54,57],"1/3"],[[54,57,58],"1/3"],[[54,58,59],"1/3"],[[55,61,63],"1/3"],[[56,62,64],"1/3"],[[58,59,60],"1/3"]]}}


==> anc/catalogue_trial.py <==
"""Build or check an OpenSSL TLS 1.2 catalogue workload. No handshakes are made."""
import argparse
from collections import defaultdict
from fractions import Fraction
import math
import itertools
import json
from pathlib import Path
import re
import subprocess

from scipy.optimize import linprog

ROOT = Path(__file__).resolve().parent
FILE = ROOT / "tls12_catalogue.json"
RFC9325 = {f"TLS_ECDHE_{auth}_WITH_AES_{bits}_GCM_SHA{digest}"
           for auth in ("RSA", "ECDSA") for bits, digest in ((128, 256), (256, 384))}
RFC7905 = {f"TLS_{prefix}_WITH_CHACHA20_POLY1305_SHA256"
           for prefix in ("ECDHE_RSA", "ECDHE_ECDSA", "DHE_RSA", "PSK", "ECDHE_PSK", "DHE_PSK", "RSA_PSK")}


def capture():
    command = ["openssl", "ciphers", "-s", "-tls1_2", "-stdname", "-v", "ALL"]
    fields = re.compile(r"(\S+)\s+-\s+(\S+)\s+(\S+)\s+Kx=(\S+)\s+Au=(\S+)\s+Enc=(\S+)\s+Mac=(\S+)")
    records = []
    for line in subprocess.check_output(command, text=True).splitlines():
        match = fields.fullmatch(line.strip())
        if not match:
            raise ValueError(f"Unexpected cipher row: {line!r}")
        records.append(dict(zip(("iana", "openssl", "introduced", "kx", "auth", "enc", "mac"),match.groups())))
    version = subprocess.check_output(["openssl", "version"],text=True).strip()
    return {"version":version, "command":command, "records":sorted(records,key=lambda r:r["iana"])}


def workload(records):
    profiles = defaultdict(set)
    groups = defaultdict(list)
    assert len({r["iana"] for r in records}) == len(records)
    for i, row in enumerate(records):
        groups[row["auth"], row["kx"]].append(i)
        for key in ("auth","kx","enc","mac"):
            profiles[f'{key}={row[key]}'].add(i)
        if row["iana"] in RFC9325:
            profiles["RFC9325_4.2"].add(i)
        if row["iana"] in RFC7905:
            profiles["RFC7905_3"].add(i)
    order = lambda i: (records[i]["mac"],records[i]["enc"],records[i]["iana"])
    return [tuple(sorted(group,key=order)) for _,group in sorted(groups.items())], dict(profiles)


def circular_cover(records, k, order, prefix):
    groups = defaultdict(list)
    for i, row in enumerate(records):
        groups[tuple(row[key] for key in order[:prefix])].append(i)
    cover = defaultdict(Fraction)
    for group in groups.values():
        group.sort(key=lambda i: tuple(records[i][key] for key in order)+ (records[i]["iana"],))
        width = min(len(group), k)
        for start in range(len(group)):
            window = tuple(sorted(group[(start+j)%len(group)] for j in range(width)))
            cover[window] += Fraction(1, width)
    return dict(cover)


def scores(cover, profiles):
    return [sum(w for support,w in cover.items() if edge.intersection(support))
            for edge in profiles.values()]


def learn_cover(records, k, profiles):
    # Fix the order of equivalent candidates for reproducible tie-breaking.
    candidates = {}
    for order in itertools.permutations(("auth","kx","enc","mac")):
        for prefix in (0, 1, 2):
            cover = circular_cover(records, k, order, prefix)
            candidates.setdefault(tuple(scores(cover, profiles)),cover)
    columns = list(candidates)
    m = len(columns)
    rows = [[float(col[i]) for col in columns]+[-1.] for i in range(len(profiles))]
    sol = linprog([0.]*m+[1.], A_ub=rows, b_ub=[0.]*len(rows), A_eq=[[1.]*m+[0.]],
                  b_eq=[1.], bounds=(0,None), method="highs")
    if not sol.success:
        raise RuntimeError(sol.message)
    weights = [Fraction(float(w)).limit_denominator(10**8) for w in sol.x[:-1]]
    assert min(weights)>=0 and sum(weights)==1
    mixed = defaultdict(Fraction)
    for col,weight in zip(columns,weights):
        if weight:
            for support,w in candidates[col].items():
                mixed[support] += weight*w
    return dict(mixed)


def run():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--live", action="store_true")
    parser.add_argument("--export", type=Path, help="write the compiled codebooks as JSON")
    args = parser.parse_args()
    data = capture() if args.live else json.loads(FILE.read_text())
    records = data["records"]
    _, profiles = workload(records)
    training = {key:e for key,e in profiles.items() if not key.startswith("RFC")}
    held = {key:e for key,e in profiles.items() if key.startswith("RFC")}
    print(data["version"])
    print("suites",len(records),"contexts",len(profiles),"legal pairs",sum(map(len,profiles.values())))
    print("context sizes", sorted((name,len(e)) for name,e in profiles.items()))
    books={"domain":[row["iana"] for row in records],"books":{}}
    for k in (1,2,3,4,6,8,12,16):
        cover = learn_cover(records,k,training)
        score = dict(zip(profiles,scores(cover,profiles)))
        assert all(sum(w for a,w in cover.items() if x in a)==1 for x in range(len(records)))
        assert max(map(len,cover))<=k and min(cover.values())>0
        lower=max(Fraction(1),Fraction(max(map(len,profiles.values())),k))
        worst=max(score.values())
        print("k",k,"receipts",len(cover),"achieved",worst,"lower",lower,"bits",f"{math.log2(worst):.5f}",
              "held-out", {key:str(score[key]) for key in sorted(held)})
        books["books"][str(k)] = [[a,str(w)] for a,w in sorted(cover.items())]
    # Refit with both RFC cuts explicitly in scope. Lock three disjoint triples.
    rsa = profiles["auth=RSA"]
    gcm = profiles["RFC9325_4.2"]
    chacha = profiles["RFC7905_3"]
    pinned = [gcm & rsa, chacha & rsa, (gcm | chacha) - rsa]
    for group,name in zip(pinned, ("TLS_ECDHE_RSA_WITH_AES_128_CBC_SHA",
                                   "TLS_DHE_RSA_WITH_AES_128_CBC_SHA")):
        group.add(books["domain"].index(name))
    assert all(len(g)==3 for g in pinned) and len(set.union(*pinned))==9
    remainder=sorted(set(range(len(records))) - set.union(*pinned))
    local={name:{j for j,i in enumerate(remainder) if i in e} for name,e in profiles.items()}
    residual=learn_cover([records[i] for i in remainder],3,{n:e for n,e in local.items() if e})
    protected={tuple(sorted(g)):Fraction(1) for g in pinned}
    protected.update({tuple(remainder[i] for i in a):w for a,w in residual.items()})
    rates=dict(zip(profiles,scores(protected,profiles)))
    assert max(rates.values()) == Fraction(40,3)
    assert rates["RFC9325_4.2"] == rates["RFC7905_3"] == 2
    books["books"]["3-rfc"]=[[a,str(w)] for a,w in sorted(protected.items())]
    print("RFC-aware k=3",len(protected),"receipts; worst",max(rates.values()),
          "RFC 7905",rates["RFC7905_3"],"RFC 9325",rates["RFC9325_4.2"])
    if args.export:
        args.export.write_text(json.dumps(books,separators=(",",":"))+"\n")

if __name__ == "__main__":
    run()


==> anc/code-query-results.txt <==
full-rank subsets of the seven simplex attributes 92
length 3 counts by intersection order [(0, 28)]
length 4 counts by intersection order [(0, 35)]
length 5 counts by intersection order [(0, 21)]
length 6 counts by intersection order [(1, 7)]
length 7 counts by intersection order [(2, 1)]
four roles 3 full-query optimum/count [('3/4', 28)]
four roles 4 full-query optimum/count [('3/4', 7), ('1', 28)]
four roles 5 full-query optimum/count [('1', 21)]
four roles 6 full-query optimum/count [('1', 7)]
four roles 7 full-query optimum/count [('1', 1)]
simplex dimension 2 attributes 3 sharp deletion distance 1 before 74/75 after 24/25
simplex dimension 3 attributes 7 sharp deletion distance 2 before 74/75 after 24/25
simplex dimension 4 attributes 15 sharp deletion distance 4 before 74/75 after 24/25
simplex dimension 5 attributes 31 sharp deletion distance 8 before 74/75 after 24/25


==> anc/code_queries.py <==
"""Exhaustive puncturing and adaptive transcript checks for binary audit attributes."""
from collections import Counter, defaultdict
from fractions import Fraction as F
from itertools import combinations, product

from feedback import PosteriorReceipt, upper_hull, evaluate


def words(columns, dimension):
    return tuple(sum(((v & x).bit_count() % 2) << j for j,v in enumerate(columns))
                 for x in range(1 << dimension))


def intersection_order(domain):
    return min((a & b).bit_count() for a,b in combinations(domain[1:],2))


def codebook(domain, b, setting=None):
    pair = next(((u,v) for u,v in combinations(domain[1:],2) if not u & v),None)
    if pair:
        from feedback import rational_setting
        s = rational_setting(b) if setting is None else setting
    else:
        pair = domain[1:3]
        s = F(2,3)
    u,v = pair
    components = []
    for pivot in domain:
        posterior = {x:p for x,p in [(pivot,2*s-1),(pivot^u,1-s),(pivot^v,1-s)] if p}
        components.append((F(1,len(domain)),posterior))
    return PosteriorReceipt(dict.fromkeys(domain,F(1,len(domain))),components)


def query_values(codec, length, budgets):
    # For a pair left by the first answer, search *all* possible second coordinates.
    # The joint masses below also cover the branch where the first bit is constant.
    slopes = defaultdict(F)
    baseline = F(0)
    for col in codec.columns:
        points = set()
        for first in range(length):
            branches = [[x for x in col if ((x >> first)&1) == bit] for bit in (0,1)]
            choices = []
            for branch in filter(None,branches):
                now = max(col[x] for x in branch)
                later = max(sum(max((col[x] for x in branch if ((x >> second)&1) == bit),
                                    default=0) for bit in (0,1)) for second in range(length))
                choices.append([(F(0),now),(sum(col[x] for x in branch),later)])
            for plan in product(*choices):
                points.add((sum(c for c,_ in plan),sum(v for _,v in plan)))
        hull = upper_hull(points)
        baseline += hull[0][1]
        for (c,v),(d,w) in zip(hull,hull[1:]):
            slopes[(w-v)/(d-c)] += d-c
    curve = baseline, sorted(slopes.items(),reverse=True)
    return [evaluate(curve,b) for b in budgets]


def run():
    histogram = Counter()
    b = F(16,25)
    for n in range(3,8):
        for cols in combinations(range(1,8),n):
            domain = words(cols,3)
            if len(set(domain)) != 8:
                continue
            order = intersection_order(domain)
            histogram[n,order] += 1
            codec = codebook(domain,b)
            value, = query_values(codec,n,[b])
            assert value == (F(74,75) if order else F(24,25))
            for x in domain:
                assert codec.recover(*codec.seal(x)) == x
    print("full-rank subsets of the seven simplex attributes",sum(histogram.values()))
    for n in range(3,8):
        print("length",n,"counts by intersection order",sorted((t,count) for (l,t),count in histogram.items() if l==n))
    # Independent two-level decision tree count for every four-point support.
    four_counts = Counter()
    for cols in (c for n in range(3,8) for c in combinations(range(1,8),n)):
        domain = words(cols,3)
        if len(set(domain)) != 8:
            continue
        worst = F(1)
        for group in combinations(domain,4):
            optimal_leaves = 0
            balanced = False
            for first in range(len(cols)):
                parts = [[x for x in group if (x >> first)&1 == bit] for bit in (0,1)]
                balanced |= len(parts[0]) == 2
                leaves = sum(max(len({(x >> second)&1 for x in branch})
                                 for second in range(len(cols))) for branch in parts)
                optimal_leaves = max(leaves,optimal_leaves)
            assert optimal_leaves == (4 if balanced else 3)
            worst = min(worst,F(optimal_leaves,4))
        four_counts[len(cols),worst] += 1
    for n in range(3,8):
        print("four roles",n,"full-query optimum/count",
              [(str(q),count) for (l,q),count in sorted(four_counts.items()) if l==n])
    for d in (2,3,4,5):
        cols = tuple(range(1,1<<d))
        domain = words(cols,d)
        assert intersection_order(domain) == 2**(d-2)
        keep = [v for v in cols if (v&3) != 3]
        punctured = words(keep,d)
        assert len(set(punctured)) == 2**d and intersection_order(punctured) == 0
        before = query_values(codebook(domain,b),len(cols),[b])[0]
        after = query_values(codebook(punctured,b),len(keep),[b])[0]
        assert (before,after) == (F(74,75),F(24,25))
        print("simplex dimension",d,"attributes",len(cols),"sharp deletion distance",2**(d-2),"before",before,"after",after)


if __name__ == "__main__":
    run()


==> anc/feedback-results.txt <==
rectangular grid 2 3 budget 0 setting 2/3 best 2/3 flat 2/3
rectangular grid 2 3 budget 1/4 setting 2/3 best 19/24 flat 19/24
rectangular grid 2 3 budget 4/9 setting 2/3 best 8/9 flat 8/9
rectangular grid 2 3 budget 9/16 setting 3/4 best 15/16 flat 91/96
rectangular grid 2 3 budget 16/25 setting 4/5 best 24/25 flat 74/75
rectangular grid 2 3 budget 81/100 setting 9/10 best 99/100 flat 1
rectangular grid 2 3 budget 1 setting 1 best 1 flat 1
checked rectangular dimensions 2 3 oriented releases 12
checked rectangular dimensions 3 3 oriented releases 36
checked rectangular dimensions 4 7 oriented releases 504
3x3 stripes precommit 2/3; choose after receipt 1
TV 1/12 budget 16/25 shifted 1031/1050 interval 1027/1200 1
65 suites stock releases 65 probabilities 38/39 38/39 38/39 38/39 38/39
65 suites RFC releases 59 probabilities 62/65 62/65 62/65 62/65 62/65
65 suites fibres releases 86 probabilities 20/39 20/39 20/39 20/39 20/39
auth x enc fibres 30 size histogram [(1, 13), (2, 9), (3, 4), (5, 2), (6, 2)] sharp full-query endpoint 20/39
recalibrated prior (Fraction(1, 5), Fraction(2, 15), Fraction(1, 15), Fraction(1, 15), Fraction(2, 5), Fraction(2, 15)) setting 4/5 attained 24/25
recalibrated prior (Fraction(7, 20), Fraction(3, 40), Fraction(3, 40), Fraction(3, 40), Fraction(7, 20), Fraction(3, 40)) setting 17/20 attained 1637/1700
unknown-budget setting 25/36 worst regret 1/36 at 0 and 25/36
sequence-form LP and exact policy hull agree on all fixed-codebook comparisons


==> anc/feedback.py <==
"""Exact design and transcript evaluation for two audit attribute queries."""
from collections import defaultdict
from fractions import Fraction as F
from itertools import combinations
from math import isqrt, lcm
import secrets


def rational_setting(budget, precision=10**6):
    """Use an exact square root if rational, otherwise round down on a rational mesh."""
    budget = F(budget)
    if not 0 <= budget <= 1 or type(precision) is not int or precision < 1:
        raise ValueError("budget or mesh outside range")
    num, den = isqrt(budget.numerator), isqrt(budget.denominator)
    if num*num == budget.numerator and den*den == budget.denominator:
        return max(F(2, 3), F(num, den))
    grid_root = isqrt(budget.numerator * precision**2 // budget.denominator)
    return max(F(2, 3), F(grid_root, precision))


class GridReceipt:
    """Public oriented corner and private role on a fixed public rectangular grid."""

    def __init__(self, rows, cols, setting):
        if any(type(n) is not int or n < 2 for n in (rows, cols)):
            raise ValueError("each axis needs at least two values")
        self.rows, self.cols = rows, cols
        self.setting = s = F(setting)
        if not F(2, 3) <= s <= 1:
            raise ValueError("setting outside [2/3, 1]")
        self.weights = (2*s-1, 1-s, 1-s)
        self.denominator = lcm(*(w.denominator for w in self.weights))
        self.tickets = tuple(int(w*self.denominator) for w in self.weights)

    @staticmethod
    def _distinct(n, excluded):
        value = secrets.randbelow(n-1)
        return value + (value >= excluded)

    def describe(self, release):
        row, col, other_row, other_col = release
        if (any(type(z) is not int for z in release) or
            not (0 <= row < self.rows and 0 <= other_row < self.rows and
                 0 <= col < self.cols and 0 <= other_col < self.cols) or
            row == other_row or col == other_col):
            raise ValueError("invalid public corner")
        return ((row, col), (row, other_col), (other_row, col))

    def recover(self, release, private):
        if type(private) is not int or not 0 <= private < 3:
            raise ValueError("invalid private role")
        return self.describe(release)[private]

    def _encode(self, cell, other_row, other_col, ticket):
        row, col = cell
        if not 0 <= ticket < self.denominator:
            raise ValueError("invalid sampling ticket")
        if ticket < self.tickets[0]:
            return (row, col, other_row, other_col), 0
        if ticket < self.tickets[0]+self.tickets[1]:
            return (row, other_col, other_row, col), 1
        return (other_row, col, row, other_col), 2

    def seal(self, cell):
        row, col = cell
        if (type(row) is not int or type(col) is not int or
            not (0 <= row < self.rows and 0 <= col < self.cols)):
            raise ValueError("invalid grid event")
        return self._encode(cell, self._distinct(self.rows, row),
                            self._distinct(self.cols, col),
                            secrets.randbelow(self.denominator))


def policy_points(column, attributes):
    """Unnormalised (query cost, correct-guess mass) for all local deterministic actions."""
    points = set()
    for axis in (0, 1):
        groups = defaultdict(list)
        for event, mass in column.items():
            groups[attributes[event][axis]].append((event, mass))
        base = F(0)
        branches = []
        for group in groups.values():
            best_now = max(p for _, p in group)
            base += best_now
            refined = defaultdict(list)
            for event, p in group:
                refined[attributes[event][1-axis]].append(p)
            gain = sum(max(masses) for masses in refined.values()) - best_now
            if gain > 0:
                branches.append((sum(p for _, p in group), gain))
        for size in range(len(branches)+1):
            for chosen in combinations(branches, size):
                points.add((sum((c for c, _ in chosen), F(0)),
                            base + sum(g for _, g in chosen)))
    return sorted(points)


def upper_hull(points):
    """Randomization convexifies local policies. Remove dominated and collinear points."""
    by_cost = {}
    for cost, value in points:
        by_cost[cost] = max(by_cost.get(cost, 0), value)
    hull = []
    for cost, value in sorted(by_cost.items()):
        if hull and value <= hull[-1][1]:
            continue
        while len(hull) >= 2:
            (x, y), (u, v) = hull[-2:]
            if (v-y)*(cost-u) > (value-v)*(u-x):
                break
            hull.pop()
        hull.append((cost, value))
    return hull


def frontier(columns, attributes):
    """Aggregate local concave reward curves by decreasing marginal gain per query."""
    baseline, segments = F(0), defaultdict(F)
    mass = F(0)
    for column in columns:
        mass += sum(column.values())
        hull = upper_hull(policy_points(column, attributes))
        baseline += hull[0][1]
        for (c, v), (d, w) in zip(hull, hull[1:]):
            segments[(w-v)/(d-c)] += d-c
    if mass != 1:
        raise ValueError("joint event and receipt masses must sum to one")
    return baseline, sorted(segments.items(), reverse=True)


def evaluate(curve, budget):
    budget = F(budget)
    if not 0 <= budget <= 1:
        raise ValueError("invalid budget")
    value, segments = curve
    for gain, width in segments:
        used = min(budget, width)
        value += gain*used
        budget -= used
        if not budget:
            break
    return value


def grid_columns(codec, prior=None):
    """Joint masses P(X=x,R=r), summing to the supplied prior."""
    rows, cols = codec.rows, codec.cols
    if prior is None:
        prior = {(i,j):F(1,rows*cols) for i in range(rows) for j in range(cols)}
    degree = (rows-1)*(cols-1)
    for i in range(rows):
        for j in range(cols):
            for u in range(rows):
                for v in range(cols):
                    if u == i or v == j:
                        continue
                    support = codec.describe((i,j,u,v))
                    column = {x:prior[x]*w/degree for x,w in zip(support,codec.weights)
                              if w*prior[x] > 0}
                    if column:
                        yield column


class PosteriorReceipt:
    """Compile rational (receipt probability, ordered posterior) pairs for a known prior."""

    def __init__(self, prior, components, *, capacity=3):
        if type(capacity) is not int or capacity < 1:
            raise ValueError("invalid private capacity")
        self.prior = {x:F(p) for x,p in prior.items()}
        if not self.prior or min(self.prior.values()) <= 0 or sum(self.prior.values()) != 1:
            raise ValueError("expected a positive probability distribution")
        self.supports, self.columns = [], []
        rows = defaultdict(list)
        for index,(weight, posterior) in enumerate(components):
            weight, probs = F(weight), {x:F(p) for x,p in posterior.items()}
            if (weight <= 0 or not 1 <= len(probs) <= capacity or not probs.keys() <= self.prior.keys()
                    or min(probs.values()) <= 0 or sum(probs.values()) != 1):
                raise ValueError("invalid posterior component")
            self.supports.append(tuple(probs))
            column = {x:weight*p for x,p in probs.items()}
            self.columns.append(column)
            for rank,(x,mass) in enumerate(column.items()):
                rows[x].append((index,rank,mass/self.prior[x]))
        self.rows = {}
        for x in self.prior:
            entries = rows[x]
            if sum(p for _,_,p in entries) != 1:
                raise ValueError("posterior barycenter differs from prior")
            denominator = lcm(*(p.denominator for _,_,p in entries))
            self.rows[x] = denominator, [(i,j,int(p*denominator)) for i,j,p in entries]

    def seal(self, event):
        denominator, entries = self.rows[event]
        ticket = secrets.randbelow(denominator)
        for i,j,count in entries:
            if ticket < count:
                return i,j
            ticket -= count
        raise AssertionError("inconsistent sampling table")

    def recover(self, receipt, private):
        if type(receipt) is not int or not 0 <= receipt < len(self.supports):
            raise ValueError("invalid receipt")
        support = self.supports[receipt]
        if type(private) is not int or not 0 <= private < len(support):
            raise ValueError("invalid private role")
        return support[private]


==> anc/mechanism-results.txt <==
grid 1 facts 6 receipts 14 tickets 60 contexts 5 all factors 8/5
grid 2 facts 36 receipts 84 tickets 1584 contexts 25 all factors 24/11
catalogue 1 rfc-aware False support memberships 65 max 40 RFC 3 4
catalogue 2 rfc-aware False support memberships 130 max 20 RFC 3 3
catalogue 3 rfc-aware False support memberships 195 max 40/3 RFC 3 8/3
catalogue 4 rfc-aware False support memberships 464 max 10 RFC 3 5/2
catalogue 6 rfc-aware False support memberships 1124 max 272/39 RFC 37/13 92/39
catalogue 8 rfc-aware False support memberships 1820 max 12711/2200 RFC 509/200 911/440
catalogue 12 rfc-aware False support memberships 2223 max 31699/7652 RFC 187169/80346 322865/160692
catalogue 16 rfc-aware False support memberships 3035 max 1014777/294872 RFC 1270743/589744 3079427/1769232
catalogue 3 rfc-aware True support memberships 177 max 40/3 RFC 2 2
scheduled 8 counts (2, 2, 4) bits per record 0.542481250 worst row count 7
scheduled 16 counts (4, 4, 8) bits per record 0.542481250 worst row count 15
scheduled 32 counts (7, 9, 16) bits per record 0.517190864 worst row count 20
scheduled 64 counts (14, 18, 32) bits per record 0.517033885 worst row count 40
scheduled 128 counts (27, 37, 64) bits per record 0.512341550 worst row count 68
scheduled 256 counts (54, 74, 128) bits per record 0.512300844 worst row count 136
scheduled 512 counts (107, 149, 256) bits per record 0.511238017 worst row count 260
scheduled 1024 counts (214, 298, 512) bits per record 0.511227863 worst row count 520
worked vector: true suite TLS_ECDHE_RSA_WITH_AES_256_GCM_SHA384 receipt 415201015e70ad14043e6650705114f3b3564505 rank 02 support (0, 3, 4)


==> anc/openssl_profiles.json <==
{
  "version": "OpenSSL 3.5.7 9 Jun 2026 (Library: OpenSSL 3.5.7 9 Jun 2026)",
  "selectors": {
    "ECDSA": "ECDHE+aECDSA+AESGCM:ECDHE+aECDSA+CHACHA20",
    "RSA": "ECDHE+aRSA+AESGCM:ECDHE+aRSA+CHACHA20",
    "AES128": "ECDHE+AESGCM+AES128",
    "AES256": "ECDHE+AESGCM+AES256",
    "CHACHA20": "ECDHE+CHACHA20"
  },
  "profiles": {
    "ECDSA": [
      "ECDHE-ECDSA-AES128-GCM-SHA256",
      "ECDHE-ECDSA-AES256-GCM-SHA384",
      "ECDHE-ECDSA-CHACHA20-POLY1305"
    ],
    "RSA": [
      "ECDHE-RSA-AES128-GCM-SHA256",
      "ECDHE-RSA-AES256-GCM-SHA384",
      "ECDHE-RSA-CHACHA20-POLY1305"
    ],
    "AES128": [
      "ECDHE-ECDSA-AES128-GCM-SHA256",
      "ECDHE-RSA-AES128-GCM-SHA256"
    ],
    "AES256": [
      "ECDHE-ECDSA-AES256-GCM-SHA384",
      "ECDHE-RSA-AES256-GCM-SHA384"
    ],
    "CHACHA20": [
      "ECDHE-ECDSA-CHACHA20-POLY1305",
      "ECDHE-RSA-CHACHA20-POLY1305"
    ]
  }
}


==> anc/pooling-results.txt <==
t=1: enumerated 6 nonempty ternary supports
t=2: enumerated 255 nonempty ternary supports
t=3: enumerated 3505698 nonempty ternary supports
t=1: ternary factor 3/2, bits per record 0.584962501
t=2: ternary factor 2, bits per record 0.500000000
t=3: ternary factor 9/4, bits per record 0.389975000
t=4: ternary factor 16/5, bits per record 0.419517976
t=6: ternary factor 5, bits per record 0.386988016
t=8: ternary factor 8, bits per record 0.375000000
t=12: ternary factor 1565/64, bits per record 0.384328912
t=16: ternary factor 64, bits per record 0.375000000
Grid root bracket: [49584694917472/100000000000000, 49584694917473/100000000000000]
Grid rate interval (bits per record): [0.5104636788003488872246667112462707483344453965066437931, 0.5104636788003511233819228113918412538023447933600221737]
Grid supporting line: 50 strict inequalities, 13 exact equalities
t=1: grid factor 8/5, bits per record 0.678071905, 5 nonempty downsets, 5 distinct cost vectors
t=2: grid factor 24/11, bits per record 0.562765441, 438 nonempty downsets, 127 distinct cost vectors


==> anc/pooling.py <==
"""Independent finite checks and certified rate brackets for pooled receipts."""
import itertools
import math
from fractions import Fraction
from functools import cache

from mpmath import iv
from scipy.optimize import linprog


@cache
def clique_neighborhood(t, size):
    """Minimum number of contexts hit, by Alon & Defant, Theorem 1.4."""
    if size == 0 or t == 0:
        return size
    slice_size = 3 ** (t - 1)
    if size <= slice_size:
        return 2 * clique_neighborhood(t - 1, size)
    return 2 * slice_size + clique_neighborhood(t - 1, (size - slice_size + 1) // 2)


def check_ternary():
    for t in range(1, 4):
        words = list(itertools.product(range(3), repeat=t))
        masks = [sum(1 << j for j, y in enumerate(words) if all(a != b for a, b in zip(x, y)))
                 for x in words]
        cap = 2 ** t
        minimum = [len(words)] * (cap + 1)

        def visit(start, size, hits):
            if size:
                minimum[size] = min(minimum[size], hits.bit_count())
            if size < cap:
                for i in range(start, len(words)):
                    visit(i + 1, size + 1, hits | masks[i])
        visit(0, 0, 0)
        assert minimum[1:] == [clique_neighborhood(t, s) for s in range(1, cap + 1)]
        count = sum(math.comb(len(words), s) for s in range(1, cap + 1))
        print(f"t={t}: enumerated {count} nonempty ternary supports")
    for t in (1, 2, 3, 4, 6, 8, 12, 16):
        factor = min(Fraction(clique_neighborhood(t, s), s) for s in range(1, 2**t + 1))
        print(f"t={t}: ternary factor {factor}, bits per record {math.log2(factor)/t:.9f}")


def check_grid_rate():
    iv.dps = 50
    log2 = lambda v: iv.ln(v) / iv.ln(2)
    def gap(q):
        return 2-q/2 - (2+q)**(1-iv.ln(2)/iv.ln(6))

    # The gap is strictly decreasing. Bound its unique root with rational endpoints.
    denominator = 10 ** 14
    low, high = 0, denominator
    while high-low > 1:
        middle = (low+high)//2
        val = gap(iv.mpf(middle)/denominator)
        if val > 0:
            low = middle
        else:
            assert val < 0
            high = middle
    q = iv.mpf([low, high])/denominator
    rate = (1-iv.ln(3)/iv.ln(6))*log2(2+q)
    assert rate > iv.mpf("0.51046367") and rate < iv.mpf("0.51046369")
    cells = tuple(itertools.product(range(2), range(3)))
    strict = tight = 0
    for s in range(1, 7):
        for subset in itertools.combinations(cells, s):
            r, c = (len(set(axis)) for axis in zip(*subset))
            f = (3*q*r+2*(1-q)*c)/s
            if s in (1, 6) or (s, r, c) == (2, 1, 2):
                tight += 1  # identity at 1 and 6; root equation for the pair
            else:
                assert f > (2+q)**(1-iv.ln(s)/iv.ln(6))
                strict += 1
    print(f"Grid root bracket: [{low}/{denominator}, {high}/{denominator}]")
    print(f"Grid rate interval (bits per record): {rate}")
    print(f"Grid supporting line: {strict} strict inequalities, {tight} exact equalities")


def downsets(shape, capacity):
    points = list(itertools.product(*(range(d) for d in shape)))
    ids = {point: i for i, point in enumerate(points)}
    parents = []
    for p in points:
        predecessors = [p[:j]+(v-1,)+p[j+1:] for j, v in enumerate(p) if v]
        parents.append(sum(1 << ids[u] for u in predecessors))
    layer = {0}
    for size in range(1, capacity+1):
        layer = {mask | (1 << i) for mask in layer for i, pred in enumerate(parents)
                 if not mask & (1 << i) and mask & pred == pred}
        for mask in sorted(layer):
            yield [p for i, p in enumerate(points) if mask & (1 << i)]


def check_finite_grid(t):
    # Labels project onto one coordinate of each pair. Downward compression
    # can only shrink each such projection. Uniformly permute fact values and
    # records so all context sequences of the same type have equal scores.
    cap = 3 ** t
    values = set()
    count = 0
    for support in downsets((2, 3)*t, cap):
        count += 1
        sums = [Fraction(0)]*(t+1)
        for dims in itertools.product((0, 1), repeat=t):
            rows = dims.count(0)
            axes = [2*i+d for i, d in enumerate(dims)]
            projected = {tuple(x[j] for j in axes) for x in support}
            sums[rows] += Fraction(6**t*len(projected), len(support)*2**rows*3**(t-rows))
        values.add(tuple(v / math.comb(t, j) for j, v in enumerate(sums)))
    columns = sorted(values)
    m = len(columns)
    constraints = [[float(col[j]) for col in columns]+[-1] for j in range(t+1)]
    res = linprog([0]*m+[1], A_ub=constraints, b_ub=[0]*(t+1),
                  A_eq=[[1]*m+[0]], b_eq=[1], method='highs')
    assert res.success
    rational = lambda x: Fraction(float(x)).limit_denominator(10**8)
    weights = list(map(rational, res.x[:-1]))
    dual = [rational(-x) for x in res.ineqlin.marginals]
    factor = rational(res.fun)
    assert min(weights+dual) >= 0 and sum(weights) == sum(dual) == 1
    assert all(sum(w*col[j] for w, col in zip(weights, columns)) <= factor for j in range(t+1))
    assert all(sum(w*v for w, v in zip(dual, col)) >= factor for col in columns)
    print(f"t={t}: grid factor {factor}, bits per record {math.log2(factor)/t:.9f}, "
          f"{count} nonempty downsets, {m} distinct cost vectors")
    return factor


if __name__ == "__main__":
    check_ternary()
    check_grid_rate()
    assert check_finite_grid(1) == Fraction(8, 5)
    check_finite_grid(2)


==> anc/quartet-results.txt <==
menus {True: 35, False: 57} quartets 6440 distinct labelled split families 100
positive denominator-8 posteriors per quartet 35 prices 5 menu/quartet/posterior/price combinations 1127000
full-support priors with denominator 16 6435 {'pairwise parity witness': 6354, 'accepted': 81} LP comparisons 255
tilted population/menu-budget evaluations 1197


==> anc/receipt_algebra.py <==
"""Compile a separating binary query menu into exact symbolic two-stage price profiles."""
from functools import cache
from itertools import combinations, permutations, product
from fractions import Fraction
import argparse
import numpy as np
from scipy.optimize import linprog
import sympy as s

PRICE = s.Symbol("p",real=True)
BUDGET = s.Symbol("b",positive=True)


def permute(mask, perm):
    return sum(((mask>>old)&1)<<new for new,old in enumerate(perm))


def relabel(cuts, perm):
    full = (1<<len(perm))-1
    masks = (permute(m,perm) for m in cuts)
    return tuple(sorted(min(t,full^t) for t in masks))


def menus_on_support(domain, length, k):
    full = (1<<k)-1
    perms = list(permutations(range(k)))
    forms = set()
    for group in combinations(domain,k):
        masks = {sum(((x>>j)&1)<<i for i,x in enumerate(group)) for j in range(length)}
        cuts = tuple(sorted({min(m,full^m) for m in masks}-{0}))
        forms.add(min(relabel(cuts,perm) for perm in perms))
    return sorted(forms)


def tree_profiles(k,cuts):
    """A profile marks the correct guesses and paid queries for each possible input."""
    @cache
    def visit(mask,depth):
        plans = {(1<<i,0) for i in range(k) if mask & (1<<i)}
        if depth < 2:
            for cut in cuts:
                left,right = mask&cut,mask&~cut
                if not left or not right:
                    continue
                for (a,c),(g,h) in product(visit(left,depth+1),visit(right,depth+1)):
                    plans.add((a|g,(c|h) if depth==0 else mask))
        return tuple(sorted(plans))
    return visit((1<<k)-1,0)


@cache
def game(k,cuts):
    perms = [p for p in permutations(range(k)) if relabel(cuts,p)==cuts]
    orbits = sorted({tuple(sorted({p[i] for p in perms})) for i in range(k)})
    expressions = set()
    for wins,pays in tree_profiles(k,cuts):
        row = []
        for orbit in orbits:
            m = len(orbit)
            won = sum((wins>>i)&1 for i in orbit)
            paid = sum((pays>>i)&1 for i in orbit)
            row.append((s.Integer(won)-PRICE*paid)/m)
        expressions.add(tuple(row))
    return tuple(sorted(expressions,key=str)),orbits


def rat_point(left,right):
    # Use an ordinary rational point away from common degenerate endpoints.
    if left.is_Rational and right.is_Rational:
        return (64*left+37*right)/101
    x = (left*64+right*37)/101
    v = s.Rational(str(s.N(x,30)))
    assert left < v < right
    return v


@cache
def roots(expr):
    num,den=s.fraction(s.cancel(expr))
    values=set()
    for poly in (num,den):
        if PRICE in poly.free_symbols:
            values.update(v for v in s.real_roots(poly) if 0 < v < 1)
    return values


def ordered(seq):
    return sorted(set(seq),key=lambda z:float(z))


def pieces(rows,lo=s.Integer(0),hi=s.Integer(1)):
    # At fixed price the inner optimization is a matrix game. Use HiGHS only
    # to propose a basis; symbolic feasibility and all payoff claims are exact.
    d=len(rows[0]); q=rat_point(lo,hi)
    A=s.Matrix([list(r)+[-1] for r in rows]+
               [[-int(i==j) for i in range(d)]+[0] for j in range(d)])
    eq=s.Matrix([[1]*d+[0]])
    Aq=A.subs(PRICE,q)
    array=np.array(Aq,dtype=float)
    objective=[0]*d+[1]
    fit=linprog(objective,A_ub=array,b_ub=np.zeros(A.rows),
                A_eq=np.array(eq,dtype=float),b_eq=[1],
                bounds=(None,None),method="highs")
    if not fit.success:
        raise RuntimeError(fit.message)
    indices=sorted(np.flatnonzero(fit.ineqlin.residual<1e-7),
                   key=lambda j:fit.ineqlin.marginals[j])
    picked=[]; basis=eq
    for j in indices:
        test=basis.col_join(Aq[j,:])
        if test.rank()>basis.rows:
            picked.append(int(j));basis=test
        if len(picked)==d:
            break
    if len(picked)!=d:
        raise ArithmeticError("incomplete proposed basis")
    mat=eq.col_join(A[picked,:])
    inverse=mat.inv()
    primal=inverse[:,0].applyfunc(s.cancel)
    dual=(-inverse.T[:,d]).applyfunc(s.cancel)
    checks={s.cancel(v) for v in list(-A*primal)+list(dual[1:])}
    if any(v.subs(PRICE,q)<0 for v in checks):
        raise ArithmeticError("failed exact saddle-point certificate")
    knots=ordered([lo,hi]+[r for v in checks|{s.cancel(mat.det())} for r in roots(v) if lo<r<hi])
    cells=[]
    for left,right in zip(knots,knots[1:]):
        trial=rat_point(left,right)
        if all(v.subs(PRICE,trial)>=0 for v in checks):
            cells.append((left,right,s.factor(primal[d])))
        else:
            cells.extend(pieces(rows,left,right))
    return cells


def merge(cells):
    merged=[]
    for a,b,v in cells:
        v=s.factor(v)
        if merged and merged[-1][1]==a and s.cancel(merged[-1][2]-v)==0:
            merged[-1]=(merged[-1][0],b,v)
        else:
            merged.append((a,b,v))
    return merged


@cache
def local_profile(k,cuts):
    return merge(pieces(game(k,cuts)[0]))


def lower_profile(profiles):
    knots=ordered([x for curve in profiles for a,b,v in curve for x in (a,b)])
    out=[]
    for lo,hi in zip(knots,knots[1:]):
        q=rat_point(lo,hi)
        exprs={v for curve in profiles for a,b,v in curve if a<q<b}
        levels=ordered([lo,hi]+[r for a,b in combinations(exprs,2)
                                 for r in roots(a-b) if lo<r<hi])
        for a,b in zip(levels,levels[1:]):
            t=rat_point(a,b)
            out.append((a,b,min(exprs,key=lambda expr:expr.subs(PRICE,t))))
    return merge(out)


def budget_profile(profile):
    # On each rational price branch find stationary points symbolically and
    # include endpoints. Continue with their domain and pairwise comparisons.
    candidates=[]
    for u,v,f in profile:
        for z in (u,v):
            candidates.append((z*BUDGET+s.limit(f,PRICE,z),s.true))
        for z in s.solve(s.together(BUDGET+s.diff(f,PRICE)).as_numer_denom()[0],PRICE):
            if z.is_real is False: continue
            candidates.append((s.simplify(BUDGET*z+f.subs(PRICE,z)),s.And(z>=u,z<=v)))
    return candidates


@cache
def budget_knots(expr):
    """Project zeros, poles and algebraic branch collisions to the budget axis."""
    expr=s.cancel(expr)
    if expr.is_rational_function(BUDGET):
        return roots(expr.subs(BUDGET,PRICE))
    y=s.Dummy("value")
    poly=s.Poly(s.minimal_polynomial(expr,y),y)
    factors=(poly.TC(),poly.LC(),poly.discriminant())
    return {r for f in factors for r in roots(f.subs(BUDGET,PRICE))}


def budget_intervals(profile):
    from sympy.core.relational import Relational
    possible={}
    for v,guard in budget_profile(profile):
        guard=s.simplify(guard)
        if guard!=s.false:
            possible[v]=s.Or(possible.get(v,s.false),guard)
    boundaries=set(possible)
    for guard in possible.values():
        boundaries.update(a.lhs-a.rhs for a in guard.atoms(Relational))
    boundaries.update(v-w for v,w in combinations(possible,2))
    knots={s.Integer(0),s.Integer(1)}
    for expression in boundaries:
        knots.update(budget_knots(expression))
    cells=[]
    ks=ordered(knots)
    for lo,hi in zip(ks,ks[1:]):
        q=rat_point(lo,hi)
        valid=[v for v,g in possible.items() if g.subs(BUDGET,q)==s.true]
        best=min(valid,key=lambda v:v.subs(BUDGET,q))
        cells.append((lo,hi,s.simplify(best)))
    return merge(cells)


def compile_menu(dimension,masks,k):
    if dimension<1 or not masks or any(v<=0 or v>=2**dimension for v in masks):
        raise ValueError("expected nonzero masks on the event bits")
    domain=tuple(sum(((x&m).bit_count()%2)<<j for j,m in enumerate(masks))
                 for x in range(2**dimension))
    if len(set(domain))!=len(domain) or not 2<=k<=min(len(domain),4):
        raise ValueError("this implementation accepts separating menus and capacities 2..4")
    forms=menus_on_support(domain,len(masks),k)
    return forms,lower_profile([local_profile(k,f) for f in forms])


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument("--dimension",type=int,default=3)
    ap.add_argument("--masks",default="1,2,4")
    ap.add_argument("--capacity",type=int,default=3)
    args=ap.parse_args()
    forms,profile=compile_menu(args.dimension,tuple(map(int,args.masks.split(","))),args.capacity)
    print("support partition families",forms)
    print("certified price intervals",profile)
    print("certified budget intervals",budget_intervals(profile))


if __name__=="__main__":
    main()


==> anc/receipt_codec.py <==
"""Public audit receipts and separately held private indices. Python standard library."""
from decimal import Decimal, localcontext
from fractions import Fraction
from functools import cache
import hashlib
import itertools
import json
import math
from pathlib import Path
import secrets

ROOT = Path(__file__).resolve().parent
SUITES = tuple(f"TLS_ECDHE_{auth}_WITH_{bulk}"
               for auth in ("ECDSA", "RSA")
               for bulk in ("AES_128_GCM_SHA256", "AES_256_GCM_SHA384", "CHACHA20_POLY1305_SHA256"))
ROWS = ((0, 1, 2), (3, 4, 5))
COLUMNS = ((0, 3), (1, 4), (2, 5))
CONTEXTS = ROWS + COLUMNS


def width(cardinality):
    return max(1, ((cardinality - 1).bit_length() + 7) // 8)


class ReceiptCodec:
    """Compile an exact fractional cover. The public domain order is part of the format."""

    def __init__(self, domain, cover, capacity):
        self.domain = tuple(domain)
        self.fact_id = {x:i for i,x in enumerate(self.domain)}
        if not self.domain or len(self.domain) != len(self.fact_id) or type(capacity) is not int or capacity < 1:
            raise ValueError("invalid domain or capacity")
        self.capacity = capacity
        self.supports = tuple(sorted(cover))
        if not self.supports:
            raise ValueError("empty cover")
        self.weights = tuple(Fraction(cover[a]) for a in self.supports)
        rows = [[] for _ in self.domain]
        for i, (support, weight) in enumerate(zip(self.supports, self.weights)):
            if not 1 <= len(support) <= capacity or tuple(sorted(set(support))) != support or weight <= 0:
                raise ValueError("invalid support or weight")
            for rank,x in enumerate(support):
                if type(x) is not int or not 0 <= x < len(rows):
                    raise ValueError("unknown fact index")
                rows[x].append((i,rank,weight))
        self.rows = []
        self.denominators = []
        for row in rows:
            if sum(w for _,_,w in row) != 1:
                raise ValueError("cover does not normalize on every input")
            den = math.lcm(*(w.denominator for _,_,w in row))
            self.denominators.append(den)
            self.rows.append(tuple((i,rank,int(w*den)) for i,rank,w in row))
        contract = [capacity,self.domain,list(zip(self.supports,map(str,self.weights)))]
        raw = json.dumps(contract,ensure_ascii=True,separators=(",",":")).encode("ascii")
        self.header = b"AR\x01"+hashlib.sha256(raw).digest()[:16]
        self.public_width = width(len(self.supports))
        self.private_width = width(capacity)

    def _encode_ticket(self, idx, ticket):
        for symbol,rank,count in self.rows[idx]:
            if ticket < count:
                receipt = self.header + symbol.to_bytes(self.public_width,"big")
                return receipt, rank.to_bytes(self.private_width,"big")
            ticket -= count
        raise ValueError("invalid sampling ticket")

    def seal(self, fact):
        idx = self.fact_id[fact]
        return self._encode_ticket(idx,secrets.randbelow(self.denominators[idx]))

    def support(self, receipt):
        if (type(receipt) is not bytes or len(receipt) != len(self.header)+self.public_width
                or not receipt.startswith(self.header)):
            raise ValueError("invalid receipt format or codebook")
        symbol = int.from_bytes(receipt[len(self.header):],"big")
        if symbol >= len(self.supports):
            raise ValueError("unknown receipt")
        return self.supports[symbol]

    def recover(self, receipt, private_state):
        support = self.support(receipt)
        if type(private_state) is not bytes or len(private_state) != self.private_width:
            raise ValueError("invalid private-state width")
        rank = int.from_bytes(private_state,"big")
        if rank >= len(support):
            raise ValueError("rank outside receipt support")
        return self.domain[support[rank]]


def six_suite_codec(records=1):
    """Certified optima for one event or two ordered events."""
    if type(records) is not int or records not in (1,2):
        raise ValueError("finite grid codebooks support one or two records")
    cover = {}
    if records == 1:
        for row in ROWS:
            cover[row] = Fraction(2,5)
        for cols in itertools.combinations(COLUMNS,2):
            for support in itertools.combinations(sorted(cols[0]+cols[1]),3):
                cover[support] = Fraction(1,10)
        return ReceiptCodec(SUITES,cover,3)
    # The complete orbit of each base support under independent row/column
    # relabelings and the optional interchange of the two record positions.
    horizontal = [pair for row in ROWS for pair in itertools.combinations(row,2)]
    four = [tuple(sorted(a+b)) for a,b in itertools.combinations(COLUMNS,2)]
    def products(left,right):
        return {tuple(sorted(6*x+y for x in a for y in b)) for a in left for b in right}
    first = products(horizontal,four) | products(four,horizontal)
    # The second shape joins a full six-element slice to a three-element slice.
    # Build its base orbit directly to preserve the exact dependence.
    base = [(x,y) for x in (0,1) for y in range(6) if x == 0 or y < 3]
    permutations = [tuple(3*r[x//3]+c[x%3] for x in range(6))
                    for r in itertools.permutations(range(2)) for c in itertools.permutations(range(3))]
    second = set()
    for p,q in itertools.product(permutations,repeat=2):
        second.add(tuple(sorted(6*p[x]+q[y] for x,y in base)))
        second.add(tuple(sorted(6*q[y]+p[x] for x,y in base)))
    for orbit,prob in ((first,Fraction(8,11)),(second,Fraction(3,11))):
        for support in orbit:
            cover[support] = prob*36/(len(orbit)*len(support))
    return ReceiptCodec(tuple(itertools.product(SUITES,repeat=2)),cover,9)


def catalogue_codec(capacity=3, *, protect_rfc=False):
    source = json.loads((ROOT/"catalogue_covers.json").read_text())
    if type(capacity) is not int or (protect_rfc and capacity != 3):
        raise ValueError("unknown catalogue configuration")
    public_book = source["books"][str(capacity) + ("-rfc" if protect_rfc else "")]
    return ReceiptCodec(source["domain"],{tuple(a):Fraction(w) for a,w in public_book},capacity)


@cache
def batch_counts(t):
    """Counts of singleton, horizontal-pair and full supports for block length t."""
    if type(t) is not int or not 1 <= t < 2**32:
        raise ValueError("block length outside format")
    with localcontext() as ctx:
        # Precision grows with block length. Keep an integer capacity guard.
        ctx.prec = max(48,len(str(t))+32)
        one,two,three,six = map(Decimal,(1,2,3,6))
        slope = one-two.ln()/six.ln()
        lo,hi = Decimal(0),one
        for _ in range(4*ctx.prec):
            q = (lo+hi)/2
            if two-q/2 > ((two+q).ln()*slope).exp():
                lo=q
            else:
                hi=q
        ratio=(4-q)/(two+q)
        u=one/((one+ratio)*six.ln()/two.ln()-ratio)
        v=ratio*u
        w=one-u-v
        pairs=int(t*v)
        full=int(t*w)
    cap=3**t
    while (1<<pairs)*6**full > cap:
        full-=1
    return t-pairs-full,pairs,full


def seal_batch(facts):
    """Asymptotically optimal pooled encoder on the six-suite grid."""
    facts=tuple(facts)
    t=len(facts)
    counts=batch_counts(t)
    ids=[SUITES.index(x) for x in facts]
    schedule=[size for size,count in zip((1,2,6),counts) for _ in range(count)]
    secrets.SystemRandom().shuffle(schedule)
    return _encode_assigned(ids,schedule,secrets.randbelow)


def _encode_assigned(ids,schedule,draw):
    t=len(ids)
    masks=bytearray()
    rank=0
    for x,size in zip(ids,schedule):
        if size==1:
            support=(x,)
        elif size==2:
            others=[y for y in ROWS[x//3] if y!=x]
            support=tuple(sorted((x,others[draw(2)])))
        else:
            support=tuple(range(6))
        masks.append(sum(1<<y for y in support))
        rank=rank*size+support.index(x)
    return b"AB\x01"+t.to_bytes(4,"big")+masks,rank.to_bytes(width(3**t),"big")


def recover_batch(receipt,private_state):
    if type(receipt) is not bytes or len(receipt)<7 or receipt[:3]!=b"AB\x01":
        raise ValueError("invalid block receipt")
    t=int.from_bytes(receipt[3:7],"big")
    if not t or len(receipt)!=7+t:
        raise ValueError("incorrect block length")
    if type(private_state) is not bytes or len(private_state)!=width(3**t):
        raise ValueError("invalid private-state width")
    supports=[]
    for mask in receipt[7:]:
        support=tuple(x for x in range(6) if mask & (1<<x))
        if mask>63 or len(support) not in (1,2,6) or (len(support)==2 and support[0]//3!=support[1]//3):
            raise ValueError("invalid block support")
        supports.append(support)
    counts=tuple(sum(len(s)==n for s in supports) for n in (1,2,6))
    if counts!=batch_counts(t):
        raise ValueError("incorrect support inventory")
    rank=int.from_bytes(private_state,"big")
    facts=[]
    for support in reversed(supports):
        rank,digit=divmod(rank,len(support))
        facts.append(SUITES[support[digit]])
    if rank:
        raise ValueError("rank outside block support")
    return tuple(reversed(facts))

if __name__ == "__main__":
    # Demonstration on a public fixture; a recorder routes the two values
    # returned by seal() to separate destinations.
    codec = six_suite_codec()
    fact = SUITES[4]
    receipt, private = codec.seal(fact)
    print("Public receipt:", receipt.hex())
    print("Public candidates:", [codec.domain[i] for i in codec.support(receipt)])
    print("Recovered fixture:", codec.recover(receipt, private))


==> anc/reproduce.py <==
"""Reproduce the audit-channel calibration. Run in this directory with Python and SciPy."""
import argparse
import itertools
import json
import math
import subprocess
from fractions import Fraction
from pathlib import Path

import numpy as np
from scipy.optimize import linprog
from scipy.sparse import lil_matrix

HERE = Path(__file__).resolve().parent
SELECTORS = {
    "ECDSA": "ECDHE+aECDSA+AESGCM:ECDHE+aECDSA+CHACHA20",
    "RSA": "ECDHE+aRSA+AESGCM:ECDHE+aRSA+CHACHA20",
    "AES128": "ECDHE+AESGCM+AES128",
    "AES256": "ECDHE+AESGCM+AES256",
    "CHACHA20": "ECDHE+CHACHA20",
}


def acquire():
    def openssl(*args):
        return subprocess.check_output(["openssl", *args], text=True).strip()
    return {"version": openssl("version"), "selectors": SELECTORS,
            "profiles": {name: sorted(openssl("ciphers", "-s", "-tls1_2", expr).split(":"))
                         for name, expr in SELECTORS.items()}}


def rational(value):
    return Fraction(float(value)).limit_denominator(1_000_000)


def solve(n, edges, k, certify=False):
    lists = list(itertools.combinations(range(n), k))
    p = {(x, j): i for i, (x, j) in enumerate(
        (x, j) for j, group in enumerate(lists) for x in group)}
    z = {(i, j): len(p) + m for m, (i, j) in enumerate(
        (i, j) for i, edge in enumerate(edges)
        for j, group in enumerate(lists) if set(edge).intersection(group))}
    t = len(p) + len(z)
    rows = []
    for (i, j), index in z.items():
        for x in set(edges[i]).intersection(lists[j]):
            rows.append({p[x, j]: 1, index: -1})
    for i in range(len(edges)):
        row = {index: 1 for (edge_id, _), index in z.items() if edge_id == i}
        row[t] = -1
        rows.append(row)
    eq = [{index: 1 for (item, _), index in p.items() if item == x} for x in range(n)]

    def sparse(records):
        matrix = lil_matrix((len(records), t + 1), dtype=float)
        for i, record in enumerate(records):
            for j, v in record.items():
                matrix[i, j] = v
        return matrix.tocsr()

    objective = np.zeros(t + 1)
    objective[t] = 1
    result = linprog(objective, A_ub=sparse(rows), b_ub=np.zeros(len(rows)),
                     A_eq=sparse(eq), b_eq=np.ones(n), bounds=(0, None), method="highs")
    if not result.success:
        raise RuntimeError(result.message)
    if certify:
        # A rational feasible primal and a rational feasible dual with equal cost
        # certify the optimum independently of numerical tolerances.
        primal = list(map(rational, result.x))
        weights = list(map(rational, result.ineqlin.marginals))
        prices = list(map(rational, result.eqlin.marginals))
        assert min(primal) >= 0 and max(weights) <= 0
        def dot(row, v):
            return sum(coef * v[j] for j, coef in row.items())
        assert all(dot(row, primal) <= 0 for row in rows)
        assert all(dot(row, primal) == 1 for row in eq)
        dual_lhs = [Fraction(0)] * (t + 1)
        for row, price in itertools.chain(zip(rows, weights), zip(eq, prices)):
            for j, coef in row.items():
                dual_lhs[j] += price * coef
        assert all(d <= int(j == t) for j, d in enumerate(dual_lhs))
        assert primal[t] == sum(prices)
        return primal[t]
    return result.fun


def choose(n, k):
    return math.comb(n, k) if k <= n else 0


def complete(n, d, k):
    return Fraction(choose(n, k) - choose(n-d, k), choose(n-1, k-1))


def largest_component(n, edges):
    adj = [set() for _ in range(n)]
    for edge in edges:
        for x in edge:
            adj[x].update(edge)
    unseen = set(range(n))
    largest = 0
    while unseen:
        pending = [unseen.pop()]
        size = 0
        while pending:
            x = pending.pop()
            size += 1
            new = unseen & adj[x]
            unseen -= new
            pending.extend(new)
        largest = max(largest, size)
    return largest


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--live", action="store_true", help="use the local OpenSSL profile catalogue")
    args = parser.parse_args()
    frozen = json.loads((HERE / "openssl_profiles.json").read_text())
    data = acquire() if args.live else frozen
    vertices = sorted(set().union(*data["profiles"].values()))
    edges = [tuple(vertices.index(x) for x in group) for group in data["profiles"].values()]
    print(data["version"], len(vertices), "suites", len(edges), "profiles")
    for k in range(1, len(vertices) + 1):
        causal = solve(len(vertices), edges, k, certify=True)
        known = max(Fraction(1), Fraction(max(map(len, edges)), k))
        print(f"k={k}: causal={causal} informed={known} gap_bits={math.log2(causal/known):.6f}")

    cases = 0
    for n in range(2, 7):
        for d in range(1, n + 1):
            edges = list(itertools.combinations(range(n), d))
            for k in range(1, n + 1):
                assert solve(n, edges, k, certify=True) == complete(n, d, k)
                cases += 1
    print("Complete-hypergraph comparisons:", cases)
    edges = list(itertools.combinations(range(4), 2))
    graphs = cases = 0
    for mask in range(1, 1 << len(edges)):
        subset = [e for i, e in enumerate(edges) if mask & 1 << i]
        if len(set().union(*subset)) != 4:
            continue
        graphs += 1
        size = largest_component(4, subset)
        for k in range(1, 5):
            assert (solve(4, subset, k, certify=True) == 1) == (size <= k)
            cases += 1
    print("Graphs without isolated vertices:", graphs, "graph/budget comparisons:", cases)

    triangles = list(itertools.combinations(range(3), 2)) + list(itertools.combinations(range(3, 6), 2))
    cycle = [(i, (i+1) % 6) for i in range(6)]
    for edges, expected in ((triangles, 1), (cycle, Fraction(4, 3))):
        assert len({tuple(j for j, e in enumerate(edges) if x in e) for x in range(6)}) == 6
        assert solve(6, edges, 3, certify=True) == expected
    print("Two triangles / six-cycle, same 9 DFA states: factors 1 / 4/3")

    pairs = list(itertools.combinations(range(3), 2))
    rectangles = [set(3*x+y for x in a for y in b) for a in pairs for b in pairs]
    bounded = []
    pooled = []
    for size in range(1, 5):
        all_hits, rectangular_hits = [], []
        for cell_tuple in itertools.combinations(range(9), size):
            group = set(cell_tuple)
            hits = sum(not group.isdisjoint(r) for r in rectangles)
            all_hits.append(hits)
            if any(group <= r for r in rectangles):
                rectangular_hits.append(hits)
        bounded.append(Fraction(min(rectangular_hits), size))
        pooled.append(Fraction(min(all_hits), size))
        print(f"size={size}: min hits pooled={min(all_hits)} separate={min(rectangular_hits)}")
    assert min(pooled) == solve(9, rectangles, 4, certify=True) == 2
    assert min(bounded) == Fraction(9, 4)
    print("Two-record pooled optimum:", min(pooled), "coordinate lists:", min(bounded))


if __name__ == "__main__":
    main()


==> anc/results.txt <==
OpenSSL 3.5.7 9 Jun 2026 (Library: OpenSSL 3.5.7 9 Jun 2026) 6 suites 5 profiles
k=1: causal=3 informed=3 gap_bits=0.000000
k=2: causal=9/5 informed=3/2 gap_bits=0.263034
k=3: causal=8/5 informed=1 gap_bits=0.678072
k=4: causal=4/3 informed=1 gap_bits=0.415037
k=5: causal=6/5 informed=1 gap_bits=0.263034
k=6: causal=1 informed=1 gap_bits=0.000000
Complete-hypergraph comparisons: 90
Graphs without isolated vertices: 41 graph/budget comparisons: 164
Two triangles / six-cycle, same 9 DFA states: factors 1 / 4/3
size=1: min hits pooled=4 separate=4
size=2: min hits pooled=6 separate=6
size=3: min hits pooled=6 separate=8
size=4: min hits pooled=8 separate=9
Two-record pooled optimum: 2 coordinate lists: 9/4


==> anc/tls-audit-capture.json <==
{
  "tls_library": "OpenSSL 3.5.8 25 Aug 2026",
  "transport": "IPv4 loopback",
  "suites": [
    {
      "id": 0,
      "openssl": "AES128-SHA256",
      "iana": "TLS_RSA_WITH_AES_128_CBC_SHA256"
    },
    {
      "id": 1,
      "openssl": "DHE-RSA-AES128-SHA256",
      "iana": "TLS_DHE_RSA_WITH_AES_128_CBC_SHA256"
    },
    {
      "id": 2,
      "openssl": "AES128-GCM-SHA256",
      "iana": "TLS_RSA_WITH_AES_128_GCM_SHA256"
    },
    {
      "id": 3,
      "openssl": "DHE-RSA-AES128-GCM-SHA256",
      "iana": "TLS_DHE_RSA_WITH_AES_128_GCM_SHA256"
    },
    {
      "id": 4,
      "openssl": "AES256-SHA256",
      "iana": "TLS_RSA_WITH_AES_256_CBC_SHA256"
    },
    {
      "id": 5,
      "openssl": "DHE-RSA-AES256-SHA256",
      "iana": "TLS_DHE_RSA_WITH_AES_256_CBC_SHA256"
    },
    {
      "id": 6,
      "openssl": "AES256-GCM-SHA384",
      "iana": "TLS_RSA_WITH_AES_256_GCM_SHA384"
    },
    {
      "id": 7,
      "openssl": "DHE-RSA-AES256-GCM-SHA384",
      "iana": "TLS_DHE_RSA_WITH_AES_256_GCM_SHA384"
    }
  ],
  "profiles": {
    "balanced": {
      "counts": [
        40,
        40,
        40,
        40,
        40,
        40,
        40,
        40
      ],
      "recorder": "star",
      "negotiations_and_recoveries": 320,
      "public_bytes": 320,
      "protected_bytes": 80,
      "reopened_matches": 320
    },
    "one_attribute": {
      "counts": [
        50,
        30,
        50,
        30,
        50,
        30,
        50,
        30
      ],
      "recorder": "star",
      "negotiations_and_recoveries": 320,
      "public_bytes": 320,
      "protected_bytes": 80,
      "reopened_matches": 320
    },
    "correlated": {
      "counts": [
        60,
        20,
        20,
        60,
        60,
        20,
        20,
        60
      ],
      "recorder": "ball-and-plane",
      "negotiations_and_recoveries": 320,
      "public_bytes": 320,
      "protected_bytes": 80,
      "reopened_matches": 320
    }
  }
}


==> anc/tls12_catalogue.json <==
{
  "version": "OpenSSL 3.5.7 9 Jun 2026 (Library: OpenSSL 3.5.7 9 Jun 2026)",
  "command": [
    "openssl",
    "ciphers",
    "-s",
    "-tls1_2",
    "-stdname",
    "-v",
    "ALL"
  ],
  "records": [
    {
      "iana": "TLS_DHE_DSS_WITH_AES_128_CBC_SHA",
      "openssl": "DHE-DSS-AES128-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AES(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_AES_128_CBC_SHA256",
      "openssl": "DHE-DSS-AES128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AES(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_AES_128_GCM_SHA256",
      "openssl": "DHE-DSS-AES128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AESGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_AES_256_CBC_SHA",
      "openssl": "DHE-DSS-AES256-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AES(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_AES_256_CBC_SHA256",
      "openssl": "DHE-DSS-AES256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AES(256)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_AES_256_GCM_SHA384",
      "openssl": "DHE-DSS-AES256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "AESGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_ARIA_128_GCM_SHA256",
      "openssl": "DHE-DSS-ARIA128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "ARIAGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_ARIA_256_GCM_SHA384",
      "openssl": "DHE-DSS-ARIA256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "ARIAGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_CAMELLIA_128_CBC_SHA",
      "openssl": "DHE-DSS-CAMELLIA128-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "DSS",
      "enc": "Camellia(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_CAMELLIA_128_CBC_SHA256",
      "openssl": "DHE-DSS-CAMELLIA128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "Camellia(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_CAMELLIA_256_CBC_SHA",
      "openssl": "DHE-DSS-CAMELLIA256-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "DSS",
      "enc": "Camellia(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_DSS_WITH_CAMELLIA_256_CBC_SHA256",
      "openssl": "DHE-DSS-CAMELLIA256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "DSS",
      "enc": "Camellia(256)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_128_CBC_SHA",
      "openssl": "DHE-RSA-AES128-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_128_CBC_SHA256",
      "openssl": "DHE-RSA-AES128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_128_CCM",
      "openssl": "DHE-RSA-AES128-CCM",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AESCCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_128_GCM_SHA256",
      "openssl": "DHE-RSA-AES128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AESGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_256_CBC_SHA",
      "openssl": "DHE-RSA-AES256-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_256_CBC_SHA256",
      "openssl": "DHE-RSA-AES256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_256_CCM",
      "openssl": "DHE-RSA-AES256-CCM",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AESCCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_AES_256_GCM_SHA384",
      "openssl": "DHE-RSA-AES256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "AESGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_ARIA_128_GCM_SHA256",
      "openssl": "DHE-RSA-ARIA128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "ARIAGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_ARIA_256_GCM_SHA384",
      "openssl": "DHE-RSA-ARIA256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "ARIAGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_CAMELLIA_128_CBC_SHA",
      "openssl": "DHE-RSA-CAMELLIA128-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "RSA",
      "enc": "Camellia(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_CAMELLIA_128_CBC_SHA256",
      "openssl": "DHE-RSA-CAMELLIA128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "Camellia(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_CAMELLIA_256_CBC_SHA",
      "openssl": "DHE-RSA-CAMELLIA256-SHA",
      "introduced": "SSLv3",
      "kx": "DH",
      "auth": "RSA",
      "enc": "Camellia(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_CAMELLIA_256_CBC_SHA256",
      "openssl": "DHE-RSA-CAMELLIA256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "Camellia(256)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_DHE_RSA_WITH_CHACHA20_POLY1305_SHA256",
      "openssl": "DHE-RSA-CHACHA20-POLY1305",
      "introduced": "TLSv1.2",
      "kx": "DH",
      "auth": "RSA",
      "enc": "CHACHA20/POLY1305(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_128_CBC_SHA",
      "openssl": "ECDHE-ECDSA-AES128-SHA",
      "introduced": "TLSv1",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AES(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_128_CBC_SHA256",
      "openssl": "ECDHE-ECDSA-AES128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AES(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_128_CCM",
      "openssl": "ECDHE-ECDSA-AES128-CCM",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AESCCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_128_GCM_SHA256",
      "openssl": "ECDHE-ECDSA-AES128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AESGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_256_CBC_SHA",
      "openssl": "ECDHE-ECDSA-AES256-SHA",
      "introduced": "TLSv1",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AES(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_256_CBC_SHA384",
      "openssl": "ECDHE-ECDSA-AES256-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AES(256)",
      "mac": "SHA384"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_256_CCM",
      "openssl": "ECDHE-ECDSA-AES256-CCM",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AESCCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_AES_256_GCM_SHA384",
      "openssl": "ECDHE-ECDSA-AES256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "AESGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_ARIA_128_GCM_SHA256",
      "openssl": "ECDHE-ECDSA-ARIA128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "ARIAGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_ARIA_256_GCM_SHA384",
      "openssl": "ECDHE-ECDSA-ARIA256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "ARIAGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_CAMELLIA_128_CBC_SHA256",
      "openssl": "ECDHE-ECDSA-CAMELLIA128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "Camellia(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_CAMELLIA_256_CBC_SHA384",
      "openssl": "ECDHE-ECDSA-CAMELLIA256-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "Camellia(256)",
      "mac": "SHA384"
    },
    {
      "iana": "TLS_ECDHE_ECDSA_WITH_CHACHA20_POLY1305_SHA256",
      "openssl": "ECDHE-ECDSA-CHACHA20-POLY1305",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "ECDSA",
      "enc": "CHACHA20/POLY1305(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_128_CBC_SHA",
      "openssl": "ECDHE-RSA-AES128-SHA",
      "introduced": "TLSv1",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_128_CBC_SHA256",
      "openssl": "ECDHE-RSA-AES128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_128_GCM_SHA256",
      "openssl": "ECDHE-RSA-AES128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AESGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_256_CBC_SHA",
      "openssl": "ECDHE-RSA-AES256-SHA",
      "introduced": "TLSv1",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_256_CBC_SHA384",
      "openssl": "ECDHE-RSA-AES256-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA384"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_AES_256_GCM_SHA384",
      "openssl": "ECDHE-RSA-AES256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "AESGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_ARIA_128_GCM_SHA256",
      "openssl": "ECDHE-ARIA128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "ARIAGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_ARIA_256_GCM_SHA384",
      "openssl": "ECDHE-ARIA256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "ARIAGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_CAMELLIA_128_CBC_SHA256",
      "openssl": "ECDHE-RSA-CAMELLIA128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "Camellia(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_CAMELLIA_256_CBC_SHA384",
      "openssl": "ECDHE-RSA-CAMELLIA256-SHA384",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "Camellia(256)",
      "mac": "SHA384"
    },
    {
      "iana": "TLS_ECDHE_RSA_WITH_CHACHA20_POLY1305_SHA256",
      "openssl": "ECDHE-RSA-CHACHA20-POLY1305",
      "introduced": "TLSv1.2",
      "kx": "ECDH",
      "auth": "RSA",
      "enc": "CHACHA20/POLY1305(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_AES_128_CBC_SHA",
      "openssl": "AES128-SHA",
      "introduced": "SSLv3",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_RSA_WITH_AES_128_CBC_SHA256",
      "openssl": "AES128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AES(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_RSA_WITH_AES_128_CCM",
      "openssl": "AES128-CCM",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AESCCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_AES_128_GCM_SHA256",
      "openssl": "AES128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AESGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_AES_256_CBC_SHA",
      "openssl": "AES256-SHA",
      "introduced": "SSLv3",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_RSA_WITH_AES_256_CBC_SHA256",
      "openssl": "AES256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AES(256)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_RSA_WITH_AES_256_CCM",
      "openssl": "AES256-CCM",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AESCCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_AES_256_GCM_SHA384",
      "openssl": "AES256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "AESGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_ARIA_128_GCM_SHA256",
      "openssl": "ARIA128-GCM-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "ARIAGCM(128)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_ARIA_256_GCM_SHA384",
      "openssl": "ARIA256-GCM-SHA384",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "ARIAGCM(256)",
      "mac": "AEAD"
    },
    {
      "iana": "TLS_RSA_WITH_CAMELLIA_128_CBC_SHA",
      "openssl": "CAMELLIA128-SHA",
      "introduced": "SSLv3",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "Camellia(128)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_RSA_WITH_CAMELLIA_128_CBC_SHA256",
      "openssl": "CAMELLIA128-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "Camellia(128)",
      "mac": "SHA256"
    },
    {
      "iana": "TLS_RSA_WITH_CAMELLIA_256_CBC_SHA",
      "openssl": "CAMELLIA256-SHA",
      "introduced": "SSLv3",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "Camellia(256)",
      "mac": "SHA1"
    },
    {
      "iana": "TLS_RSA_WITH_CAMELLIA_256_CBC_SHA256",
      "openssl": "CAMELLIA256-SHA256",
      "introduced": "TLSv1.2",
      "kx": "RSA",
      "auth": "RSA",
      "enc": "Camellia(256)",
      "mac": "SHA256"
    }
  ]
}


==> anc/tls_audit.py <==
"""Eight-suite TLS audit experiment and exact posterior compiler. Uses only local peers."""
import argparse
from collections import Counter
from concurrent.futures import ThreadPoolExecutor
from fractions import Fraction as F
from itertools import product
import json
from pathlib import Path
import random
import socket
import ssl
import subprocess
import tempfile

from code_queries import query_values
from feedback import PosteriorReceipt

ROOT = Path(__file__).resolve().parent
BITS = tuple(range(8))
RADII = (0, 1, 2, 4)
SPECTRA = (3, 5, 6)


def character(mask, x):
    return (-1)**((x & mask).bit_count())


def moment(prior, mask):
    return sum(p*character(mask,x) for x,p in prior.items())


def star_recorder(prior):
    if any(moment(prior, mask) for mask in SPECTRA):
        raise ValueError("pairwise parity witness")
    odd = {x:2*(sum(moment(prior,i)*character(i,x) for i in (1,2,4))
                - moment(prior,7)*character(7,x)) for x in BITS}
    slack = 1-sum(abs(odd[x]) for x in range(4))/4
    if slack < 0:
        raise ValueError("antipodal nonnegativity witness")
    components = []
    for x in BITS:
        weight = (abs(odd[x])+slack+odd[x])/8
        if weight:
            components.append((weight,{x^j:F(1,4) for j in RADII}))
    return PosteriorReceipt(prior,components,capacity=4)


def parity_recorder(prior, mask=3):
    """Optimal Bayes mixture for a population tilted by one two-field parity."""
    bias = moment(prior,mask)
    if mask not in SPECTRA or any(prior[x] != (1+bias*character(mask,x))/8 for x in BITS):
        raise ValueError("population requires a different calibration")
    magnitude = abs(bias)
    components = [((1-magnitude)/8,{x^j:F(1,4) for j in RADII}) for x in BITS
                  if magnitude < 1]
    if magnitude:
        heavy_plane = {x:F(1,4) for x in BITS if bias*character(mask,x)>0}
        components.append((magnitude,heavy_plane))
    return PosteriorReceipt(prior,components,capacity=4)


def trial_profiles():
    return {"balanced":[40]*8,
            "one_attribute":[40+10*character(1,x) for x in BITS],
            "correlated":[40+20*character(3,x) for x in BITS]}


def suite_names():
    records = json.loads((ROOT/"tls12_catalogue.json").read_text())["records"]
    known = {r["openssl"]:r["iana"] for r in records}
    selected = {}
    for x in BITS:
        bits = 256 if x&4 else 128
        bulk = f"AES{bits}-"
        suffix = ("GCM-SHA384" if bits==256 else "GCM-SHA256") if x&2 else "SHA256"
        openssl_name = ("DHE-RSA-" if x&1 else "")+bulk+suffix
        selected[x] = (openssl_name,known[openssl_name])
    return selected


def configurations():
    configs = {}
    for label,counts in trial_profiles().items():
        prior = {x:F(counts[x],sum(counts)) for x in BITS}
        try:
            codec = star_recorder(prior)
            mode = "star"
        except ValueError:
            codec = parity_recorder(prior)
            mode = "ball-and-plane"
        configs[label] = (codec,mode)
    return configs


def contexts(work, suites):
    key, cert, dh = (work/name for name in ("test.key","test.crt","dh.pem"))
    subprocess.run(["openssl","req","-x509","-newkey","rsa:2048","-nodes","-days","1",
                    "-subj","/CN=localhost","-addext","subjectAltName=DNS:localhost",
                    "-keyout",str(key),"-out",str(cert)],check=True,capture_output=True)
    subprocess.run(["openssl","genpkey","-genparam","-algorithm","DH","-pkeyopt",
                    "group:ffdhe2048","-out",str(dh)],check=True,capture_output=True)
    server = ssl.SSLContext(ssl.PROTOCOL_TLS_SERVER)
    server.load_cert_chain(cert,key)
    server.load_dh_params(str(dh))
    server.set_ciphers(":".join(name for name,_ in suites.values()))
    clients = {}
    for x,(name,_) in suites.items():
        client = ssl.SSLContext(ssl.PROTOCOL_TLS_CLIENT)
        client.load_verify_locations(cafile=str(cert))
        client.set_ciphers(name)
        clients[x] = client
    for ctx in [server,*clients.values()]:
        ctx.minimum_version = ctx.maximum_version = ssl.TLSVersion.TLSv1_2
        ctx.options |= ssl.OP_NO_TICKET
    return server,clients


def capture():
    suites, cfg = suite_names(),configurations()
    by_name = {name:x for x,(name,_) in suites.items()}
    result = {"tls_library":ssl.OPENSSL_VERSION,"transport":"IPv4 loopback",
              "suites":[{"id":x,"openssl":name,"iana":iana} for x,(name,iana) in suites.items()],
              "profiles":{}}
    with tempfile.TemporaryDirectory() as d:
        server,clients = contexts(Path(d),suites)
        with socket.socket() as listener, ThreadPoolExecutor(max_workers=1) as pool:
            listener.bind(("127.0.0.1",0))
            listener.listen()
            listener.settimeout(10)
            for label,counts in trial_profiles().items():
                cases = [x for x in BITS for _ in range(counts[x])]
                random.Random(3742).shuffle(cases)
                codec,mode = cfg[label]
                def receive():
                    observed = Counter()
                    public_bytes = bytearray()
                    private_bytes = bytearray((len(cases)+3)//4)
                    for seq in range(len(cases)):
                        sock,_ = listener.accept()
                        sock.settimeout(10)
                        with sock,server.wrap_socket(sock,server_side=True) as tls:
                            assert tls.version()=="TLSv1.2" and not tls.session_reused
                            x = by_name[tls.cipher()[0]]
                            public,protected = codec.seal(x)
                            assert codec.recover(public,protected)==x
                            public_bytes.append(public)
                            private_bytes[seq//4] |= protected << (2*(seq%4))
                            observed[x] += 1
                            tls.sendall(b"R")
                    # These are separate test files. The public sequence offset pairs them.
                    pub_path = Path(d)/(label+".public")
                    sec_path = Path(d)/(label+".private")
                    pub_path.write_bytes(public_bytes)
                    sec_path.write_bytes(private_bytes)
                    pub,sec = pub_path.read_bytes(),sec_path.read_bytes()
                    decoded = [codec.recover(r,(sec[i//4] >> (2*(i%4))) & 3)
                               for i,r in enumerate(pub)]
                    assert decoded == cases
                    return [observed[x] for x in BITS],len(pub),len(sec)
                pending = pool.submit(receive)
                for x in cases:
                    with socket.create_connection(listener.getsockname(),timeout=10) as sock:
                        with clients[x].wrap_socket(sock,server_hostname="localhost") as tls:
                            assert tls.cipher()[0]==suites[x][0] and tls.recv(1)==b"R"
                observed,pub_size,private_size = pending.result()
                assert observed == counts
                result["profiles"][label] = {"counts":observed,"recorder":mode,
                    "negotiations_and_recoveries":sum(observed),"public_bytes":pub_size,
                    "protected_bytes":private_size,"reopened_matches":len(cases)}
    return result


def check(fixture):
    expected = trial_profiles()
    assert fixture["suites"]==[{"id":x,"openssl":n,"iana":a} for x,(n,a) in suite_names().items()]
    for label,(codec,mode) in configurations().items():
        row = fixture["profiles"][label]
        assert row["counts"]==expected[label] and row["recorder"]==mode
        assert row["negotiations_and_recoveries"]==row["reopened_matches"]==sum(expected[label])
        assert (row["public_bytes"],row["protected_bytes"])==(320,80)
        scores = query_values(codec,3,[F(0),F(2,5),F(3,5),F(3,4),F(1)])
        expected_scores = ([F(1,2),F(19,30),F(7,10),F(3,4),F(3,4)] if mode=="star"
                           else [F(1,2),F(7,10),F(47,60),F(5,6),F(7,8)])
        assert scores == expected_scores
        print(label,mode,"recoveries",row["negotiations_and_recoveries"],"scores",*scores)
    print("TLS library",fixture["tls_library"])


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--live",type=Path,metavar="OUTPUT_JSON",
                    help="perform the controlled local negotiations and write aggregate evidence")
    args = ap.parse_args()
    if args.live:
        fixture = capture()
        check(fixture)
        args.live.write_text(json.dumps(fixture,indent=2)+"\n")
    else:
        check(json.loads((ROOT/"tls-audit-capture.json").read_text()))


==> anc/verify_algebra.py <==
"""Independent regression checks for symbolic price and budget compilation."""
from collections import Counter
from itertools import combinations
import sympy as s

from receipt_algebra import PRICE,BUDGET,compile_menu,budget_intervals,tree_profiles
from code_queries import words,intersection_order

b=BUDGET
half=s.Rational(1,2)
third=s.Rational(1,3)
zero,one=s.Integer(0),s.Integer(1)


def same(curve,expected):
    return len(curve)==len(expected) and all(
        left==u and right==v and s.simplify(f-g)==0
        for (left,right,f),(u,v,g) in zip(curve,expected))


def check():
    roots,seen,shapes=Counter(),{},set()
    for n in range(3,8):
        for masks in combinations(range(1,8),n):
            domain=words(masks,3)
            if len(set(domain))!=8:
                continue
            all_split=all(any(sum((x>>i)&1 for x in group)==2 for i in range(n))
                          for group in combinations(domain,4))
            for k in (3,4):
                forms,profile=compile_menu(3,masks,k)
                shapes.update((k,f) for f in forms)
                key=tuple(profile)
                if key not in seen:
                    seen[key]=budget_intervals(profile)
                curve=seen[key]
                if k==3 and intersection_order(domain)==0:
                    expected=[(zero,s.Rational(4,9),2*third+b/2),
                              (s.Rational(4,9),one,2*s.sqrt(b)-b)]
                elif k==3:
                    expected=[(zero,2*third,2*third+b/2),(2*third,one,one)]
                elif all_split:
                    expected=[(zero,one,(1+b)/2)]
                else:
                    expected=[(zero,s.Rational(3,4),half+b/3),
                              (s.Rational(3,4),one,s.Rational(3,4))]
                assert same(curve,expected),(masks,k,curve)
                roots[k,str(curve)]+=1
    for (k,curve),qty in sorted(roots.items()):
        print("capacity",k,"menus",qty,"budget profile",curve)
    print("certified local split systems",len(shapes),"full menu/capacity checks",sum(roots.values()))
    # Reconstruct the optimal calibration kernel from local decision trees.
    # This step sees neither a ball template nor a parity-moment formula.
    cols={}
    for g in combinations(range(8),4):
        cuts=set()
        for j in range(3):
            m=sum(((x>>j)&1)<<i for i,x in enumerate(g))
            if m not in (0,15): cuts.add(min(m,15^m))
        value=max((s.Integer(a.bit_count())-third*c.bit_count())/4
                  for a,c in tree_profiles(4,tuple(cuts)))
        if value==half:
            center=sum((sum((x>>j)&1 for x in g)>=2)<<j for j in range(3))
            cols[center]=g
    kernel=s.Matrix(8,8,lambda x,z:s.Rational(int(x in cols[z]),4))
    print("inferred minimizing supports",sorted(cols.items()))
    print("generated kernel spectrum",kernel.eigenvals())
    assert kernel.rank()==5
    for mask in range(8):
        chi=s.Matrix([(-1)**((mask&x).bit_count()) for x in range(8)])
        assert kernel*chi==(1-s.Rational(mask.bit_count(),2))*chi
    for price,curve in seen.items():
        print("generated price",price,"budget",curve)


if __name__=="__main__":
    check()


==> anc/verify_feedback.py <==
"""Exact transcript enumeration, independent sequence-form LP and catalogue boundary checks."""
from collections import Counter, defaultdict
from fractions import Fraction as F
from itertools import product, combinations
import json
from pathlib import Path

import numpy as np
from scipy.optimize import linprog
from scipy.sparse import lil_matrix
from feedback import PosteriorReceipt, GridReceipt, rational_setting, grid_columns, evaluate, frontier
from receipt_codec import catalogue_codec


def sequence_lp(columns, attributes, b):
    # Randomize the first axis (z). Reach a second query on a branch with probability y <= z.
    reward, cost, starts, child = [], [], [], []
    for col in columns:
        actions = []
        for axis in range(2):
            z = len(reward)
            actions.append(z)
            reward.append(0.)
            cost.append(0.)
            groups = defaultdict(list)
            for x in col:
                groups[attributes[x][axis]].append(x)
            for group in groups.values():
                now = max(col[x] for x in group)
                reward[z] += float(now)
                refined = defaultdict(list)
                for x in group:
                    refined[attributes[x][1-axis]].append(col[x])
                gain = sum(max(w) for w in refined.values())-now
                child.append((len(reward),z))
                reward.append(float(gain))
                cost.append(float(sum(col[x] for x in group)))
        starts.append(actions)
    ub = lil_matrix((len(child)+1,len(reward)))
    eq = lil_matrix((len(starts),len(reward)))
    ub[0,:] = cost
    for i,(y,z) in enumerate(child,1):
        ub[i,y], ub[i,z] = 1,-1
    for i,(u,v) in enumerate(starts):
        eq[i,u], eq[i,v] = 1,1
    sol = linprog(-np.array(reward), A_ub=ub.tocsr(), b_ub=[float(b)]+[0]*len(child),
                  A_eq=eq.tocsr(), b_eq=np.ones(len(starts)), bounds=(0,1),method="highs")
    assert sol.success
    return -sol.fun


def checked(columns, attrs, budgets):
    curve = frontier(columns, attrs)
    for b in budgets:
        assert abs(sequence_lp(columns,attrs,b)-float(evaluate(curve,b))) < 1e-8
    return curve


def catalogue_columns(codec):
    return [{codec.domain[x]:w/len(codec.domain) for x in support}
            for support,w in zip(codec.supports,codec.weights)]


def run():
    budgets = tuple(map(F,("0","1/4","4/9","9/16","16/25","81/100","1")))
    for rows,cols in [(2,3),(3,3),(4,7)]:
        attrs = {x:x for x in product(range(rows),range(cols))}
        for b in budgets:
            s = rational_setting(b)
            codec = GridReceipt(rows,cols,s)
            data = list(grid_columns(codec))
            assert len(data) == rows*cols*(rows-1)*(cols-1)
            marginals = Counter()
            for col in data:
                marginals.update(col)
            assert set(marginals.values()) == {F(1,rows*cols)}
            robust = evaluate(checked(data,attrs,[b]),b)
            assert robust == (F(2,3)+b/2 if b <= F(4,9) else 2*s-b)
            flat = evaluate(frontier(grid_columns(GridReceipt(rows,cols,F(2,3))),attrs),b)
            assert flat == min(1,F(2,3)+b/2)
            if rows == 2:
                print("rectangular grid",rows,cols,"budget",b,"setting",s,"best",robust,"flat",flat)
            joint = Counter()
            for row,col in attrs:
                for u,v in attrs:
                    if u == row or v == col:
                        continue
                    for t in range(codec.denominator):
                        release, rank = codec._encode((row,col),u,v,t)
                        assert codec.recover(release,rank) == (row,col)
                        joint[release,(row,col)] += F(1,rows*cols*(rows-1)*(cols-1)*codec.denominator)
            assert list(joint.values()) and sum(joint.values()) == 1
            for release in {r for r,x in joint}:
                events = codec.describe(release)
                marginal = sum(joint[release,x] for x in events)
                assert tuple(joint[release,x]/marginal for x in events) == codec.weights
        print("checked rectangular dimensions",rows,cols,"oriented releases",len(data))
    # A fixed-axis observer must commit before seeing whether the release is a row or column.
    attrs = {x:x for x in product(range(3),repeat=2)}
    stripes = [{x:F(1,18) for x in attrs if x[a]==i} for a in (0,1) for i in range(3)]
    assert evaluate(checked(stripes,attrs,[0]),0) == 1
    for axis in (0,1):
        total = F(0)
        for col in stripes:
            groups = defaultdict(list)
            for x,p in col.items():
                groups[x[axis]].append(p)
            total += sum(max(w) for w in groups.values())
        assert total == F(2,3)
    print("3x3 stripes precommit 2/3; choose after receipt 1")
    # TV-shifted prior keeps every event possible and changes the query affordability.
    attrs = {x:x for x in product(range(2),range(3))}
    prior = {x:F(1,6) for x in attrs}
    delta = F(1,12)
    prior[0,0] += delta
    prior[1,2] -= delta
    b = F(16,25)
    codec = GridReceipt(2,3,rational_setting(b))
    base = frontier(grid_columns(codec),attrs)
    measured = evaluate(checked(list(grid_columns(codec,prior)),attrs,[b]),b)
    lo = max(0,evaluate(base,b-delta)-delta)
    hi = min(1,evaluate(base,b+delta)+delta)
    assert lo <= measured <= hi
    print("TV",delta,"budget",b,"shifted",measured,"interval",lo,hi)
    rows = json.loads(Path(__file__).with_name("tls12_catalogue.json").read_text())["records"]
    attrs = {r["iana"]:(r["auth"],r["enc"]) for r in rows}
    groups = defaultdict(list)
    for x,g in attrs.items():
        groups[g].append(x)
    n,k = len(rows),3
    fibre_book = []
    for group in groups.values():
        h = min(k,len(group))
        supports = list(combinations(group,h))
        weight = F(len(group),n*len(supports)*h)
        fibre_book.extend({x:weight for x in support} for support in supports)
    endpoint = sum(max(F(1),F(len(g),k)) for g in groups.values())/n
    probes = [F(0),F(1,4),F(4,9),F(16,25),F(1)]
    for label,data in [("stock",catalogue_columns(catalogue_codec(3))),
                       ("RFC",catalogue_columns(catalogue_codec(3,protect_rfc=True))),
                       ("fibres",fibre_book)]:
        curve = checked(data,attrs,probes)
        values = [evaluate(curve,b) for b in probes]
        if label == "fibres":
            assert all(value == endpoint for value in values)
        else:
            assert values[-1] >= endpoint
        print("65 suites",label,"releases",len(data),"probabilities",*values)
    print("auth x enc fibres",len(groups),"size histogram",sorted(Counter(map(len,groups.values())).items()),"sharp full-query endpoint",endpoint)
    # Sharp regret endpoint checks and two nonuniform Bayes inversions.
    attrs = {x:x for x in product(range(2),range(3))}
    fixed = frontier(grid_columns(GridReceipt(2,3,F(25,36))),attrs)
    assert evaluate(fixed,F(0))-F(2,3) == F(1,36)
    assert evaluate(fixed,F(25,36))-(2*F(5,6)-F(25,36)) == F(1,36)
    corners = (((0,0),(1,0),(0,2)),((1,1),(0,1),(1,2)))
    for s,weights in [(F(4,5),(F(1,3),F(2,3))), (F(17,20),(F(1,2),F(1,2)))]:
        comps = [(w,dict(zip(corner,(2*s-1,1-s,1-s)))) for corner,w in zip(corners,weights)]
        prior = {x:w*p for w,posterior in comps for x,p in posterior.items()}
        custom = PosteriorReceipt(prior,comps)
        for event in prior:
            assert custom.recover(*custom.seal(event)) == event
        value = evaluate(checked(custom.columns,attrs,[F(16,25)]),F(16,25))
        h = s + F(16,25)*(1-s)/s
        assert value == h
        print("recalibrated prior",tuple(prior[x] for x in attrs),"setting",s,"attained",value)
    print("unknown-budget setting 25/36 worst regret 1/36 at 0 and 25/36")
    odd = rational_setting(F(1,2),10**5)
    assert odd**2 <= F(1,2) < (odd+F(1,10**5))**2
    print("sequence-form LP and exact policy hull agree on all fixed-codebook comparisons")


if __name__ == "__main__":
    run()


==> anc/verify_quartets.py <==
"""Independent finite tests for the four-role price bound and the cube prior test."""
from collections import Counter
from fractions import Fraction as F
from itertools import combinations
from types import SimpleNamespace
import numpy as np
from scipy.optimize import linprog

from code_queries import words,query_values
from tls_audit import parity_recorder,star_recorder,BITS,RADII,character


def compositions(total,size):
    for cuts in combinations(range(1,total),size-1):
        yield tuple(b-a for a,b in zip((0,)+cuts,cuts+(total,)))


def mask_signature(group,n):
    masks = {sum(((x >> i)&1)<<j for j,x in enumerate(group)) for i in range(n)}
    return tuple(sorted({min(m,15^m) for m in masks}))


def check_shape(signature, group=None):
    post = np.array(list(compositions(8,4)),dtype=int)
    # Integer joint weights, evaluated in units of 1/(8*price_denominator).
    def best(mask):
        ids = [j for j in range(4) if mask & (1<<j)]
        return np.max(post[:,ids],axis=1) if ids else np.zeros(len(post),dtype=int)
    def mass(mask):
        return sum((post[:,j] for j in range(4) if mask & (1<<j)),np.zeros(len(post),dtype=int))
    def second(mask):
        return np.maximum.reduce([best(mask & m)+best(mask & (15^m)) for m in signature])
    balanced = any(m.bit_count()==2 for m in signature)
    for price in map(F,("0","1/8","1/3","1/2","1")):
        a,d = price.numerator,price.denominator
        def value(mask):
            return np.maximum(d*best(mask),d*second(mask)-a*mass(mask))
        priced = np.maximum.reduce([value(m)+value(15^m) for m in signature])
        lower = max(4*d,8*(d-a) if balanced else 6*(d-a))
        assert np.all(priced>=lower)
        if group is not None:
            # All terms are scaled by 8*d. Multiply by 8 again to keep integers.
            plane = max(4*d,8*(d-a))
            ball = max(4*d,6*(d-a))
            for mask in (3,5,6):
                parity_mass = np.abs(post @ np.array([character(mask,x) for x in group]))
                assert np.all(8*priced >= (8-parity_mass)*ball+parity_mass*plane)


def check_menus():
    classes = Counter()
    scores = Counter()
    budgets = [F(0),F(1,5),F(3,5),F(3,4),F(9,10),F(1)]
    for n in range(3,8):
        for cols in combinations(range(1,8),n):
            domain = words(cols,3)
            if len(set(domain)) != 8:
                continue
            witness = None
            for group in combinations(domain,4):
                signature = mask_signature(group,n)
                classes[signature] += 1
                if not any(m.bit_count()==2 for m in signature):
                    witness = group
            bad = witness is not None
            scores[bad] += 1
            if not bad:
                witness = (0,domain[1],domain[2],domain[1]^domain[2])
            columns = [{z^x:F(1,32) for x in witness} for z in domain]
            values = query_values(SimpleNamespace(columns=columns),n,budgets)
            assert values == [(min(F(3,4),F(1,2)+b/3) if bad else (1+b)/2) for b in budgets]
    for signature in classes:
        check_shape(signature)
    print("menus",dict(scores),"quartets",sum(classes.values()),"distinct labelled split families",len(classes))
    print("positive denominator-8 posteriors per quartet",35,"prices",5,
          "menu/quartet/posterior/price combinations",sum(classes.values())*35*5)


def check_priors():
    incidence = np.array([[int((x^z) in RADII)/4 for z in BITS] for x in BITS])
    stats = Counter()
    # At denominator 16, a prior has 8 positive integers summing to 16.
    # LP is run on every prior passing the three necessary linear equalities,
    # plus a deterministic sample of rejected ones.
    solved = 0
    for i,counts in enumerate(compositions(16,8)):
        prior = {x:F(c,16) for x,c in enumerate(counts)}
        try:
            codec = star_recorder(prior)
            kind = "accepted"
            assert query_values(codec,3,[F(3,5)]) == [F(7,10)]
        except ValueError as err:
            kind = str(err)
        stats[kind] += 1
        if kind != "pairwise parity witness" or i%37 == 0:
            sol = linprog(np.zeros(8),A_eq=incidence,b_eq=np.array(counts)/16,
                          bounds=(0,None),method="highs")
            assert sol.success == (kind=="accepted")
            solved += 1
    print("full-support priors with denominator 16",sum(stats.values()),dict(stats),"LP comparisons",solved)


def check_tilts():
    budgets = [F(i,20) for i in range(21)]
    count = 0
    for group in combinations(BITS,4):
        check_shape(mask_signature(group,3),group)
    for mask in (3,5,6):
        for j in range(-9,10):
            bias = F(j,10)
            e = abs(bias)
            prior = {x:(1+bias*character(mask,x))/8 for x in BITS}
            recorder = parity_recorder(prior,mask)
            actual = query_values(recorder,3,budgets)
            expected = [F(1,2)+min(b,e)/2+min(max(F(0),b-e),3*(1-e)/4)/3 for b in budgets]
            assert actual == expected
            count += len(budgets)
    rejected = {x:(1+F(3,4)*character(1,x))/8 for x in BITS}
    try:
        star_recorder(rejected)
    except ValueError as exc:
        assert str(exc)=="antipodal nonnegativity witness"
    else:
        raise AssertionError("nonpositive inverse was accepted")
    print("tilted population/menu-budget evaluations",count)


if __name__=="__main__":
    check_menus()
    check_priors()
    check_tilts()


==> anc/verify_receipts.py <==
"""Rebuild exact leakage from encoder outputs and check canonical decoding."""
from collections import defaultdict
from fractions import Fraction
import itertools
import json
import math
from pathlib import Path

from catalogue_trial import workload
from receipt_codec import (CONTEXTS, SUITES, ROOT, _encode_assigned, batch_counts,
                           catalogue_codec, recover_batch, seal_batch, six_suite_codec)


def factors(channels, contexts):
    result = []
    for edge in contexts:
        maxima = defaultdict(Fraction)
        for x in edge:
            for receipt,p in channels[x].items():
                maxima[receipt] = max(maxima[receipt],p)
        result.append(sum(maxima.values()))
    return result


def inspect_codec(codec, exhaustive):
    law = []
    checks = 0
    for idx,fact in enumerate(codec.domain):
        row = defaultdict(Fraction)
        den = codec.denominators[idx]
        if exhaustive:
            for ticket in range(den):
                receipt,private = codec._encode_ticket(idx,ticket)
                assert codec.recover(receipt,private) == fact
                row[receipt] += Fraction(1,den)
                checks += 1
        else:
            start = 0
            for _,_,count in codec.rows[idx]:
                first = codec._encode_ticket(idx,start)
                last = codec._encode_ticket(idx,start+count-1)
                assert first == last and codec.recover(*first) == fact
                row[first[0]] += Fraction(count,den)
                start += count
                checks += 1
            assert start == den
        assert sum(row.values()) == 1
        assert codec.recover(*codec.seal(fact)) == fact
        law.append(dict(row))
    return law,checks


def batch_factor(t):
    singles,pairs,full = batch_counts(t)
    coeff = [1]
    for n,(c,r) in ((singles,(2,3)),(pairs,(4,3)),(full,(1,1))):
        for _ in range(n):
            new=[0]*(len(coeff)+1)
            for j,v in enumerate(coeff):
                new[j]+=c*v
                new[j+1]+=r*v
            coeff=new
    return [Fraction(v,2**pairs*math.comb(t,j)) for j,v in enumerate(coeff)]


def verify_small_batch(t):
    domain = list(itertools.product(range(6),repeat=t))
    schedules = sorted(set(itertools.permutations(
        tuple(s for s,n in zip((1,2,6),batch_counts(t)) for _ in range(n)))))
    pairs=batch_counts(t)[1]
    channels=[]
    for ids in domain:
        row=defaultdict(Fraction)
        facts=tuple(SUITES[x] for x in ids)
        for schedule in schedules:
            for bits in itertools.product(range(2),repeat=pairs):
                stream=iter(bits)
                receipt,state=_encode_assigned(ids,schedule,lambda stop:next(stream))
                assert recover_batch(receipt,state)==facts
                row[receipt]+=Fraction(1,len(schedules)*2**pairs)
        channels.append(dict(row))
    computed=batch_factor(t)
    for edges in itertools.product(CONTEXTS,repeat=t):
        ids=[i for i,x in enumerate(domain) if all(a in e for a,e in zip(x,edges))]
        assert factors(channels,[ids])[0]==computed[sum(len(e)==3 for e in edges)]


def must_fail(fn,*args):
    try:
        fn(*args)
    except ValueError:
        return
    raise AssertionError("invalid encoding was accepted")


def main():
    for t,expected in ((1,Fraction(8,5)),(2,Fraction(24,11))):
        codec=six_suite_codec(t)
        law,n=inspect_codec(codec,True)
        contexts=[list(x) for x in CONTEXTS] if t==1 else [
            [6*x+y for x in e for y in f] for e,f in itertools.product(CONTEXTS,repeat=2)]
        assert set(factors(law,contexts))=={expected}
        receipt,rank=codec.seal(codec.domain[0])
        must_fail(codec.recover,receipt[:-1],rank)
        must_fail(codec.recover,receipt,b'\xff')
        print("grid",t,"facts",len(law),"receipts",len(codec.supports),"tickets",n,
              "contexts",len(contexts),"all factors",expected)
    data=json.loads((ROOT/"tls12_catalogue.json").read_text())
    _,profiles=workload(data["records"])
    for k,protect in [(v,False) for v in (1,2,3,4,6,8,12,16)] + [(3,True)]:
        c=catalogue_codec(k,protect_rfc=protect)
        law,n=inspect_codec(c,False)
        rho=dict(zip(profiles,factors(law,profiles.values())))
        if k<=4:
            assert max(rho.values())==Fraction(40,k)
        if protect:
            assert rho["RFC9325_4.2"]==rho["RFC7905_3"]==2
        print("catalogue",k,"rfc-aware",protect,"support memberships",n,
              "max",max(rho.values()),"RFC",rho["RFC7905_3"],rho["RFC9325_4.2"])
    for t in (1,2,3,4):
        verify_small_batch(t)
    for t in (8,16,32,64,128,256,512,1024):
        facts=tuple(SUITES[i%6] for i in range(t))
        rec,rank=seal_batch(facts)
        assert recover_batch(rec,rank)==facts
        must_fail(recover_batch,rec[:-1],rank)
        _,v,w=batch_counts(t)
        assert 2**v*6**w<=3**t
        scores=batch_factor(t)
        print("scheduled",t,"counts",batch_counts(t),"bits per record",
              f"{math.log2(max(scores))/t:.9f}","worst row count",scores.index(max(scores)))
    single=six_suite_codec()
    typical=single.fact_id[SUITES[4]]
    for ticket in range(single.denominators[typical]):
        r,s=single._encode_ticket(typical,ticket)
        if single.support(r)==(0,3,4):
            print("worked vector: true suite",SUITES[4],"receipt",r.hex(),"rank",s.hex(),
                  "support",single.support(r))
            break
    else:
        raise AssertionError("worked vector missing")


if __name__ == "__main__":
    main()

